QCD corrections to the electroweak sphaleron rate

The electroweak sphaleron rate in the high temperature phase of the Standard Model is inversely proportional to the weak-isospin conductivity. So far, only electroweak interactions were included in its computation. Here we take into account quark scattering through strong interactions at leading-log order. These reduce the quark contribution to the conductivity by up to 15 %, and the total conductivity by up to 6 %.

==> anc/fig2.txt <==
# Function F(x) for temperature T / m_z = 10.0 (=> a = 1.8967903812956002)
# Numerics constants: x_min = 0.001, x_max = 30.0, steps = 1000
# 
# Cloumns are 
#  1/a      // x (for direct num. + 1/a exp.) // F(x) (direct numerics) // F(x) (1/a expansion) // x (for N=2,10 variation) // F(x) (N=2 variation) // F(x) (N=10 variation)
5.272063849864903062e-01 1.000000000000000021e-03 8.029509141723028306e-23 -3.242704777529294370e+05 1.000000000000000056e-01 6.232528991637038135e-02 4.934925378974551469e-02
5.272063849864903062e-01 3.102902902902902882e-02 1.740930090851582068e-02 -3.362763887688197997e+02 2.000000000000000111e-01 1.140304317435927306e-01 9.768668519134239558e-02
5.272063849864903062e-01 6.105805805805805675e-02 3.051466920508833988e-02 -8.645720130277274507e+01 3.000000000000000444e-01 1.575662288868550087e-01 1.412368757605594327e-01
5.272063849864903062e-01 9.108708708708708468e-02 4.529750625140444714e-02 -3.856024668768890251e+01 4.000000000000000222e-01 1.946832552070058564e-01 1.800041938421978738e-01
5.272063849864903062e-01 1.211161161161161126e-01 6.016472960579999363e-02 -2.158235147036658930e+01 5.000000000000000000e-01 2.266652648686674765e-01 2.143965086721600632e-01
5.272063849864903062e-01 1.511451451451451544e-01 7.478167445616708264e-02 -1.367113974225643958e+01 6.000000000000000888e-01 2.544750734953067361e-01 2.448622924572579351e-01
5.272063849864903062e-01 1.811741741741741685e-01 8.903692588565897958e-02 -9.355709790765557088e+00 7.000000000000000666e-01 2.788489518578097792e-01 2.718439548554577589e-01
5.272063849864903062e-01 2.112032032032031825e-01 1.028835654319091436e-01 -6.746194139079690899e+00 8.000000000000000444e-01 3.003595550001994519e-01 2.957575815479308035e-01
5.272063849864903062e-01 2.412322322322322243e-01 1.163012636153007984e-01 -5.048988113263600752e+00 9.000000000000000222e-01 3.194589790098619209e-01 3.169808400952276450e-01
5.272063849864903062e-01 2.712612612612612661e-01 1.292831287256652750e-01 -3.883542795616066634e+00 1.000000000000000000e+00 3.365089007567064749e-01 3.358485662930184579e-01
5.272063849864903062e-01 3.012902902902903080e-01 1.418299077924020934e-01 -3.048865219551770700e+00 1.100000000000000089e+00 3.518021062782783481e-01 3.526536133010420571e-01
5.272063849864903062e-01 3.313193193193192942e-01 1.539469936870554445e-01 -2.430674830540933140e+00 1.200000000000000178e+00 3.655781477871148377e-01 3.676503836030184380e-01
5.272063849864903062e-01 3.613483483483483361e-01 1.656427077642982082e-01 -1.960098718291843678e+00 1.300000000000000044e+00 3.780349162413987330e-01 3.810593124670640930e-01
5.272063849864903062e-01 3.913773773773773779e-01 1.769272395272356302e-01 -1.593623773873871219e+00 1.400000000000000133e+00 3.893373207729490804e-01 3.930713776469690890e-01
5.272063849864903062e-01 4.214064064064063642e-01 1.878119571755847983e-01 -1.302663931220642946e+00 1.500000000000000000e+00 3.996238850524940767e-01 4.038522267650753728e-01
5.272063849864903062e-01 4.514354354354354060e-01 1.983089423718869260e-01 -1.067811808373356763e+00 1.600000000000000089e+00 4.090118214168033117e-01 4.135457906805340977e-01
5.272063849864903062e-01 4.814644644644644478e-01 2.084306678567882376e-01 -8.755164912638393471e-01 1.700000000000000178e+00 4.176009774120143514e-01 4.222773810256141291e-01
5.272063849864903062e-01 5.114934934934934896e-01 2.181897698690583587e-01 -7.160840399448078486e-01 1.800000000000000044e+00 4.254769366491019111e-01 4.301563218947885292e-01
5.272063849864903062e-01 5.415225225225225314e-01 2.275988855526266119e-01 -5.824313734133776954e-01 1.900000000000000133e+00 4.327134781030441690e-01 4.372781800348990999e-01
5.272063849864903062e-01 5.715515515515515732e-01 2.366705360793310842e-01 -4.692857553602537424e-01 2.000000000000000000e+00 4.393745435521557718e-01 4.437266561582807189e-01
5.272063849864903062e-01 6.015805805805806150e-01 2.454170426087720069e-01 -3.726566582717670828e-01 2.100000000000000089e+00 4.455158242227107435e-01 4.495751925095787804e-01
5.272063849864903062e-01 6.316096096096095458e-01 2.538504662350740126e-01 -2.894790158294774374e-01 2.200000000000000178e+00 4.511860499376985634e-01 4.548883431567214419e-01
5.272063849864903062e-01 6.616386386386385876e-01 2.619825656937335712e-01 -2.173671259819949242e-01 2.300000000000000266e+00 4.564280438748981039e-01 4.597229454618170230e-01
5.272063849864903062e-01 6.916676676676676294e-01 2.698247683588279044e-01 -1.544416516035075349e-01 2.400000000000000355e+00 4.612795911911732882e-01 4.641291243716902937e-01
5.272063849864903062e-01 7.216966966966966712e-01 2.773881512666774851e-01 -9.920591831534597560e-02 2.500000000000000000e+00 4.657741587397457583e-01 4.681511555791846857e-01
5.272063849864903062e-01 7.517257257257257130e-01 2.846834297472300990e-01 -5.045608508954613214e-02 2.600000000000000089e+00 4.699414948345912446e-01 4.718282090894580505e-01
5.272063849864903062e-01 7.817547547547547548e-01 2.917209518479270125e-01 -7.214987620393409351e-03 2.700000000000000178e+00 4.738081317557412131e-01 4.751949910848127789e-01
5.272063849864903062e-01 8.117837837837837967e-01 2.985106971728337943e-01 3.131721581962570999e-02 2.800000000000000266e+00 4.773978089116456269e-01 4.782822990372671002e-01
5.272063849864903062e-01 8.418128128128127274e-01 3.050622790823847574e-01 6.580030194587210834e-02 2.900000000000000355e+00 4.807318308996308409e-01 4.811175026218565409e-01
5.272063849864903062e-01 8.718418418418417692e-01 3.113849494397161743e-01 9.678241690265410035e-02 3.000000000000000000e+00 4.838293718572909130e-01 4.837249610190559879e-01
5.272063849864903062e-01 9.018708708708708111e-01 3.174876052711358421e-01 1.247219971672242078e-01 3.100000000000000089e+00 4.867077352746497776e-01 4.861263855721426608e-01
5.272063849864903062e-01 9.318998998998998529e-01 3.233787968467064511e-01 1.500048279675037510e-01 3.200000000000000178e+00 4.893825766902999419e-01 4.883411554162074841e-01
5.272063849864903062e-01 9.619289289289288947e-01 3.290667367934212439e-01 1.729574339380103853e-01 3.300000000000000266e+00 4.918680953136633782e-01 4.903865925672126758e-01
5.272063849864903062e-01 9.919579579579579365e-01 3.345593099360704148e-01 1.938576763623721666e-01 3.400000000000000355e+00 4.941771995169413900e-01 4.922782020111654555e-01
5.272063849864903062e-01 1.021986986986986867e+00 3.398640836254462338e-01 2.129432036638743697e-01 3.500000000000000000e+00 4.963216502614727355e-01 4.940298815332178628e-01
5.272063849864903062e-01 1.052016016016015909e+00 3.449883183643010498e-01 2.304182381411422065e-01 3.600000000000000089e+00 4.983121858163064299e-01 4.956541053488884851e-01
5.272063849864903062e-01 1.082045045045044951e+00 3.499389785816208742e-01 2.464590630445368524e-01 3.700000000000000178e+00 5.001586305552527811e-01 4.971620850242573497e-01
5.272063849864903062e-01 1.112074074074073993e+00 3.547227434376845068e-01 2.612184868423547690e-01 3.800000000000000266e+00 5.018699901543046682e-01 4.985639106824223399e-01
5.272063849864903062e-01 1.142103103103103034e+00 3.593460175678493962e-01 2.748294969051252590e-01 3.900000000000000355e+00 5.034545351322313733e-01 4.998686750760335529e-01
5.272063849864903062e-01 1.172132132132132076e+00 3.638149416934024494e-01 2.874082665503976952e-01 4.000000000000000000e+00 5.049198743663003697e-01 5.010845827492660387e-01
5.272063849864903062e-01 1.202161161161161118e+00 3.681354030442033354e-01 2.990566430095383810e-01 4.100000000000000533e+00 5.062730199590913527e-01 5.022190462076816519e-01
5.272063849864903062e-01 1.232190190190189938e+00 3.723130455510407777e-01 3.098642162513157716e-01 4.200000000000000178e+00 5.075204446206781350e-01 5.032787707533317167e-01
5.272063849864903062e-01 1.262219219219218980e+00 3.763532797762600413e-01 3.199100474618937207e-01 4.299999999999999822e+00 5.086681325547137700e-01 5.042698294185893326e-01
5.272063849864903062e-01 1.292248248248248021e+00 3.802612925598032323e-01 3.292641196979604334e-01 4.400000000000000355e+00 5.097216246905067472e-01 5.051977292400235964e-01
5.272063849864903062e-01 1.322277277277277063e+00 3.840420563647331531e-01 3.379885606012700272e-01 4.500000000000000000e+00 5.106860589806884176e-01 5.060674699484963845e-01
5.272063849864903062e-01 1.352306306306306105e+00 3.877003383118941549e-01 3.461386772064876660e-01 4.600000000000000533e+00 5.115662063812737026e-01 5.068835960095773308e-01
5.272063849864903062e-01 1.382335335335335147e+00 3.912407088978598346e-01 3.537638351349710608e-01 4.700000000000000178e+00 5.123665030443464996e-01 5.076502428260251110e-01
5.272063849864903062e-01 1.412364364364364189e+00 3.946675503939240937e-01 3.609082083553034614e-01 4.800000000000000711e+00 5.130910791804680349e-01 5.083711778085856503e-01
5.272063849864903062e-01 1.442393393393393231e+00 3.979850649267728246e-01 3.676114208383262638e-01 4.900000000000000355e+00 5.137437849859236572e-01 5.090498369303139148e-01
5.272063849864903062e-01 1.472422422422422272e+00 4.011972822437636643e-01 3.739090975607063938e-01 5.000000000000000000e+00 5.143282139772468176e-01 5.096893573009406708e-01
5.272063849864903062e-01 1.502451451451451314e+00 4.043080671675418625e-01 3.798333392036173928e-01 5.100000000000000533e+00 5.148477240305425751e-01 5.102926062297715726e-01
5.272063849864903062e-01 1.532480480480480356e+00 4.073211267461268048e-01 3.854131323884287808e-01 5.200000000000000178e+00 5.153054563847474512e-01 5.108622071866535386e-01
5.272063849864903062e-01 1.562509509509509398e+00 4.102400171056785894e-01 3.906747052632167927e-01 5.300000000000000711e+00 5.157043528350564454e-01 5.114005630194746743e-01
5.272063849864903062e-01 1.592538538538538440e+00 4.130681500139654627e-01 3.956418366045385548e-01 5.400000000000000355e+00 5.160471713144644257e-01 5.119098767423053697e-01
5.272063849864903062e-01 1.622567567567567481e+00 4.158087991631403968e-01 4.003361252518924385e-01 5.500000000000000000e+00 5.163365000370133684e-01 5.123921701697708997e-01
5.272063849864903062e-01 1.652596596596596523e+00 4.184651061808457029e-01 4.047772255877456482e-01 5.600000000000000533e+00 5.165747703552873160e-01 5.128493006397217835e-01
5.272063849864903062e-01 1.682625625625625343e+00 4.210400863789255377e-01 4.089830538667896809e-01 5.700000000000000178e+00 5.167642684664930375e-01 5.132829760370880567e-01
5.272063849864903062e-01 1.712654654654654385e+00 4.235366342491697078e-01 4.129699694468459970e-01 5.800000000000000711e+00 5.169071460856480282e-01 5.136947683063430858e-01
5.272063849864903062e-01 1.742683683683683427e+00 4.259575287155555334e-01 4.167529343509144280e-01 5.900000000000000355e+00 5.170054301906676919e-01 5.140861256178012040e-01
5.272063849864903062e-01 1.772712712712712468e+00 4.283054381524229459e-01 4.203456540715327372e-01 6.000000000000000000e+00 5.170610319321574666e-01 5.144583833335478751e-01
5.272063849864903062e-01 1.802741741741741510e+00 4.305829251779190736e-01 4.237607020958930604e-01 6.100000000000000533e+00 5.170757547902669060e-01 5.148127739018252269e-01
5.272063849864903062e-01 1.832770770770770552e+00 4.327924512319037964e-01 4.270096302677445776e-01 6.200000000000000178e+00 5.170513020518033853e-01 5.151504357938188061e-01
5.272063849864903062e-01 1.862799799799799594e+00 4.349363809473200115e-01 4.301030667976359356e-01 6.300000000000000711e+00 5.169892836727902896e-01 5.154724215837398482e-01
5.272063849864903062e-01 1.892828828828828636e+00 4.370169863238171359e-01 4.330508034764862235e-01 6.400000000000000355e+00 5.168912225846014064e-01 5.157797052616563960e-01
5.272063849864903062e-01 1.922857857857857677e+00 4.390364507121757298e-01 4.358618734306579645e-01 6.500000000000000000e+00 5.167585604956038692e-01 5.160731888584509930e-01
5.272063849864903062e-01 1.952886886886886719e+00 4.409968726178241649e-01 4.385446205729642832e-01 6.600000000000000533e+00 5.165926632347767056e-01 5.163537084534403077e-01
5.272063849864903062e-01 1.982915915915915761e+00 4.429002693314716965e-01 4.411067617479161318e-01 6.700000000000000178e+00 5.163948256789446800e-01 5.166220396273757398e-01
5.272063849864903062e-01 2.012944944944944581e+00 4.447485803946031324e-01 4.435554424364955284e-01 6.800000000000000711e+00 5.161662763009925436e-01 5.168789024166881019e-01
5.272063849864903062e-01 2.042973973973973845e+00 4.465436709073025145e-01 4.458972867721352484e-01 6.900000000000000355e+00 5.159081813726461574e-01 5.171249658187428988e-01
5.272063849864903062e-01 2.073003003003002664e+00 4.482873346855900110e-01 4.481384425223052248e-01 7.000000000000000000e+00 5.156216488520457553e-01 5.173608518925341127e-01
5.272063849864903062e-01 2.103032032032031928e+00 4.499812972751749962e-01 4.502846216066241913e-01 7.100000000000000533e+00 5.153077319833483383e-01 5.175871394944776549e-01
5.272063849864903062e-01 2.133061061061060748e+00 4.516272188282510203e-01 4.523411366505933340e-01 7.200000000000000178e+00 5.149674326329483076e-01 5.178043676847724486e-01
5.272063849864903062e-01 2.163090090090090012e+00 4.532266968496832527e-01 4.543129340121338511e-01 7.300000000000000711e+00 5.146017043845210193e-01 5.180130388360639770e-01
5.272063849864903062e-01 2.193119119119118832e+00 4.547812688186708141e-01 4.562046236646087327e-01 7.400000000000000355e+00 5.142114554129963988e-01 5.182136214728612078e-01
5.272063849864903062e-01 2.223148148148148096e+00 4.562924146917043955e-01 4.580205062736878441e-01 7.500000000000000000e+00 5.137975511556602815e-01 5.184065528671748524e-01
5.272063849864903062e-01 2.253177177177176915e+00 4.577615592923826582e-01 4.597645977652232707e-01 7.600000000000000533e+00 5.133608167969012648e-01 5.185922414132883018e-01
5.272063849864903062e-01 2.283206206206206179e+00 4.591900745934063832e-01 4.614406516463633867e-01 7.700000000000000178e+00 5.129020395815961919e-01 5.187710688022063588e-01
5.272063849864903062e-01 2.313235235235234999e+00 4.605792818958244217e-01 4.630521793116961216e-01 7.800000000000000711e+00 5.124219709707633630e-01 5.189433920142622059e-01
5.272063849864903062e-01 2.343264264264264263e+00 4.619304539103801233e-01 4.646024685396565879e-01 7.900000000000000355e+00 5.119213286518927708e-01 5.191095451465551625e-01
5.272063849864903062e-01 2.373293293293293083e+00 4.632448167455778254e-01 4.660946003612084776e-01 8.000000000000000000e+00 5.114007984152521002e-01 5.192698410901647188e-01
5.272063849864903062e-01 2.403322322322322346e+00 4.645235518068778213e-01 4.675314644624748994e-01 8.099999999999999645e+00 5.108610359064824635e-01 5.194245730706965603e-01
5.272063849864903062e-01 2.433351351351351166e+00 4.657677976112202800e-01 4.689157732651473842e-01 8.200000000000001066e+00 5.103026682648921231e-01 5.195740160643402827e-01
5.272063849864903062e-01 2.463380380380379986e+00 4.669786515208807498e-01 4.702500748128214947e-01 8.300000000000000711e+00 5.097262956560560943e-01 5.197184281004650908e-01
5.272063849864903062e-01 2.493409409409409250e+00 4.681571714004696960e-01 4.715367645776010752e-01 8.400000000000000355e+00 5.091324927065884465e-01 5.198580514607120673e-01
5.272063849864903062e-01 2.523438438438438070e+00 4.693043772007064462e-01 4.727780962891421357e-01 8.500000000000000000e+00 5.085218098482986449e-01 5.199931137836020234e-01
5.272063849864903062e-01 2.553467467467467333e+00 4.704212524724251665e-01 4.739761918775576843e-01 8.599999999999999645e+00 5.078947745783375378e-01 5.201238290828101851e-01
5.272063849864903062e-01 2.583496496496496153e+00 4.715087458141020704e-01 4.751330506120964303e-01 8.700000000000001066e+00 5.072518926413959184e-01 5.202503986865213426e-01
5.272063849864903062e-01 2.613525525525525417e+00 4.725677722560362448e-01 4.762505575090890675e-01 8.800000000000000711e+00 5.065936491395239827e-01 5.203730121045629931e-01
5.272063849864903062e-01 2.643554554554554237e+00 4.735992145841634304e-01 4.773304910751843821e-01 8.900000000000000355e+00 5.059205095746897030e-01 5.204918478294113804e-01
5.272063849864903062e-01 2.673583583583583501e+00 4.746039246063382677e-01 4.783745304452611813e-01 9.000000000000000000e+00 5.052329208287816842e-01 5.206070740766042260e-01
5.272063849864903062e-01 2.703612612612612320e+00 4.755827243637821278e-01 4.793842619685003137e-01 9.099999999999999645e+00 5.045313120853962552e-01 5.207188494695926817e-01
5.272063849864903062e-01 2.733641641641641584e+00 4.765364072902628645e-01 4.803611852908415969e-01 9.200000000000001066e+00 5.038160956974001570e-01 5.208273236736061795e-01
5.272063849864903062e-01 2.763670670670670404e+00 4.774657393214464252e-01 4.813067189773613253e-01 9.300000000000000711e+00 5.030876680039573223e-01 5.209326379827000641e-01
5.272063849864903062e-01 2.793699699699699668e+00 4.783714599567432946e-01 4.822222057139169960e-01 9.400000000000000355e+00 5.023464101004168070e-01 5.210349258637861913e-01
5.272063849864903062e-01 2.823728728728728488e+00 4.792542832758565630e-01 4.831089171236596091e-01 9.500000000000000000e+00 5.015926885642099098e-01 5.211343134611032823e-01
5.272063849864903062e-01 2.853757757757757751e+00 4.801148989121325483e-01 4.839680582306624679e-01 9.600000000000001421e+00 5.008268561396578278e-01 5.212309200642981644e-01
5.272063849864903062e-01 2.883786786786786571e+00 4.809539729847119860e-01 4.848007715999061995e-01 9.700000000000001066e+00 5.000492523843771409e-01 5.213248585429914872e-01
5.272063849864903062e-01 2.913815815815815391e+00 4.817721489913811550e-01 4.856081411801648207e-01 9.800000000000000711e+00 4.992602042797773532e-01 5.214162357504745771e-01
5.272063849864903062e-01 2.943844844844844655e+00 4.825700486639304398e-01 4.863911958739103314e-01 9.900000000000000355e+00 4.984600268079496521e-01 5.215051528989439467e-01
5.272063849864903062e-01 2.973873873873873475e+00 4.833482727877393970e-01 4.871509128561753998e-01 1.000000000000000000e+01 4.976490234970913917e-01 5.215917059084856922e-01
5.272063849864903062e-01 3.003902902902902738e+00 4.841074019872235734e-01 4.878882206623486040e-01 1.010000000000000142e+01 4.968274869374462166e-01 5.216759857318237215e-01
5.272063849864903062e-01 3.033931931931931558e+00 4.848479974786982227e-01 4.886040020631057801e-01 1.020000000000000107e+01 4.959956992696069600e-01 5.217580786566883289e-01
5.272063849864903062e-01 3.063960960960960822e+00 4.855706017921393447e-01 4.892990967430841387e-01 1.030000000000000071e+01 4.951539326468886171e-01 5.218380665875038682e-01
5.272063849864903062e-01 3.093989989989989642e+00 4.862757394632491459e-01 4.899743037984628513e-01 1.040000000000000036e+01 4.943024496733665618e-01 5.219160273079480605e-01
5.272063849864903062e-01 3.124019019019018906e+00 4.869639176971665706e-01 4.906303840673068017e-01 1.050000000000000000e+01 4.934415038190620439e-01 5.219920347258183435e-01
5.272063849864903062e-01 3.154048048048047725e+00 4.876356270050964947e-01 4.912680623053497508e-01 1.060000000000000142e+01 4.925713398136504773e-01 5.220661591015168801e-01
5.272063849864903062e-01 3.184077077077076989e+00 4.882913418150717222e-01 4.918880292188225756e-01 1.070000000000000107e+01 4.916921940199805441e-01 5.221384672613593736e-01
5.272063849864903062e-01 3.214106106106105809e+00 4.889315210580014170e-01 4.924909433649595214e-01 1.080000000000000071e+01 4.908042947886014362e-01 5.222090227968253506e-01
5.272063849864903062e-01 3.244135135135135073e+00 4.895566087301057023e-01 4.930774329299361103e-01 1.090000000000000036e+01 4.899078627944132291e-01 5.222778862507634345e-01
5.272063849864903062e-01 3.274164164164163893e+00 4.901670344327822559e-01 4.936480973931881566e-01 1.100000000000000000e+01 4.890031113564861642e-01 5.223451152915000728e-01
5.272063849864903062e-01 3.304193193193193157e+00 4.907632138909009956e-01 4.942035090863354241e-01 1.110000000000000142e+01 4.880902467420203394e-01 5.224107648757141398e-01
5.272063849864903062e-01 3.334222222222221976e+00 4.913455494504756493e-01 4.947442146542679331e-01 1.120000000000000107e+01 4.871694684553570243e-01 5.224748874008799948e-01
5.272063849864903062e-01 3.364251251251250796e+00 4.919144305566144348e-01 4.952707364253499667e-01 1.130000000000000071e+01 4.862409695128913079e-01 5.225375328480176274e-01
5.272063849864903062e-01 3.394280280280280060e+00 4.924702342126118237e-01 4.957835736971439866e-01 1.140000000000000036e+01 4.853049367046826656e-01 5.225987489154244603e-01
5.272063849864903062e-01 3.424309309309308880e+00 4.930133254209992932e-01 4.962832039435555176e-01 1.150000000000000000e+01 4.843615508435091810e-01 5.226585811440264129e-01
5.272063849864903062e-01 3.454338338338338144e+00 4.935440576073365504e-01 4.967700839488388698e-01 1.160000000000000142e+01 4.834109870020603106e-01 5.227170730349202099e-01
5.272063849864903062e-01 3.484367367367366963e+00 4.940627730274874674e-01 4.972446508734837956e-01 1.170000000000000107e+01 4.824534147389253347e-01 5.227742661596540552e-01
5.272063849864903062e-01 3.514396396396396227e+00 4.945698031590892718e-01 4.977073232566197047e-01 1.180000000000000071e+01 4.814889983139873930e-01 5.228302002637303936e-01
5.272063849864903062e-01 3.544425425425425047e+00 4.950654690778906741e-01 4.981585019592211783e-01 1.190000000000000036e+01 4.805178968938003115e-01 5.228849133638069357e-01
5.272063849864903062e-01 3.574454454454454311e+00 4.955500818196040269e-01 4.985985710520755565e-01 1.200000000000000000e+01 4.795402647474850122e-01 5.229384418390010669e-01
5.272063849864903062e-01 3.604483483483483131e+00 4.960239427278848590e-01 4.990278986521796689e-01 1.210000000000000142e+01 4.785562514336550999e-01 5.229908205167170809e-01
5.272063849864903062e-01 3.634512512512512394e+00 4.964873437890254815e-01 4.994468377109583801e-01 1.220000000000000107e+01 4.775660019788451338e-01 5.230420827533371897e-01
5.272063849864903062e-01 3.664541541541541214e+00 4.969405679539202203e-01 4.998557267574514351e-01 1.230000000000000071e+01 4.765696570478891725e-01 5.230922605101318013e-01
5.272063849864903062e-01 3.694570570570570478e+00 4.973838894478369022e-01 5.002548905993834394e-01 1.240000000000000036e+01 4.755673531066710868e-01 5.231413844246967093e-01
5.272063849864903062e-01 3.724599599599599298e+00 4.978175740685019113e-01 5.006446409848226420e-01 1.250000000000000000e+01 4.745592225776412154e-01 5.231894838782110702e-01
5.272063849864903062e-01 3.754628628628628562e+00 4.982418794729843725e-01 5.010252772269395694e-01 1.260000000000000142e+01 4.735453939884717300e-01 5.232365870587888379e-01
5.272063849864903062e-01 3.784657657657657381e+00 4.986570554538430344e-01 5.013970867941985876e-01 1.270000000000000107e+01 4.725259921142022645e-01 5.232827210211682400e-01
5.272063849864903062e-01 3.814686686686686645e+00 4.990633442049783874e-01 5.017603458681497708e-01 1.280000000000000071e+01 4.715011381132047097e-01 5.233279117429860960e-01
5.272063849864903062e-01 3.844715715715715465e+00 4.994609805776106803e-01 5.021153198708379062e-01 1.290000000000000036e+01 4.704709496572785921e-01 5.233721841778417039e-01
5.272063849864903062e-01 3.874744744744744285e+00 4.998501923267893998e-01 5.024622639637048582e-01 1.300000000000000000e+01 4.694355410561726893e-01 5.234155623053635686e-01
5.272063849864903062e-01 3.904773773773773549e+00 5.002312003488170733e-01 5.028014235197316717e-01 1.310000000000000142e+01 4.683950233768056637e-01 5.234580691784590512e-01
5.272063849864903062e-01 3.934802802802802368e+00 5.006042189099569883e-01 5.031330345704485563e-01 1.320000000000000107e+01 4.673495045574504458e-01 5.234997269679293463e-01
5.272063849864903062e-01 3.964831831831831632e+00 5.009694558667758812e-01 5.034573242293284290e-01 1.330000000000000071e+01 4.662990895171280625e-01 5.235405570046123280e-01
5.272063849864903062e-01 3.994860860860860452e+00 5.013271128784566599e-01 5.037745110929797709e-01 1.340000000000000036e+01 4.652438802604418333e-01 5.235805798191977001e-01
5.272063849864903062e-01 4.024889889889889716e+00 5.016773856114044028e-01 5.040848056214590756e-01 1.350000000000000000e+01 4.641839759780751473e-01 5.236198151798729938e-01
5.272063849864903062e-01 4.054918918918919424e+00 5.020204639364502786e-01 5.043884104989331263e-01 1.360000000000000142e+01 4.631194731431584888e-01 5.236582821279144317e-01
5.272063849864903062e-01 4.084947947947948244e+00 5.023565321189493726e-01 5.046855209758449590e-01 1.370000000000000107e+01 4.620504656037029978e-01 5.236959990113626562e-01
5.272063849864903062e-01 4.114976976976977063e+00 5.026857690020510860e-01 5.049763251936578712e-01 1.380000000000000071e+01 4.609770446712870839e-01 5.237329835168875736e-01
5.272063849864903062e-01 4.145006006006005883e+00 5.030083481834118908e-01 5.052610044931835631e-01 1.390000000000000036e+01 4.598992992061720075e-01 5.237692526999582210e-01
5.272063849864903062e-01 4.175035035035035591e+00 5.033244381856081251e-01 5.055397337074353237e-01 1.400000000000000000e+01 4.588173156990115187e-01 5.238048230134139116e-01
5.272063849864903062e-01 4.205064064064064411e+00 5.036342026204926325e-01 5.058126814398880011e-01 1.410000000000000142e+01 4.577311783493164810e-01 5.238397103345310279e-01
5.272063849864903062e-01 4.235093093093093231e+00 5.039378003477330559e-01 5.060800103289688767e-01 1.420000000000000107e+01 4.566409691408210847e-01 5.238739299906801650e-01
5.272063849864903062e-01 4.265122122122122050e+00 5.042353856277557167e-01 5.063418772995516015e-01 1.430000000000000071e+01 4.555467679138941461e-01 5.239074967836425678e-01
5.272063849864903062e-01 4.295151151151151758e+00 5.045271082693105757e-01 5.065984338021795041e-01 1.440000000000000036e+01 4.544486524351282197e-01 5.239404250126853402e-01
5.272063849864903062e-01 4.325180180180180578e+00 5.048131137718655514e-01 5.068498260406945066e-01 1.450000000000000000e+01 4.533466984642364750e-01 5.239727284964393883e-01
5.272063849864903062e-01 4.355209209209209398e+00 5.050935434630264842e-01 5.070961951889121355e-01 1.460000000000000142e+01 4.522409798183751883e-01 5.240044205936754684e-01
5.272063849864903062e-01 4.385238238238238218e+00 5.053685346311731497e-01 5.073376775969380414e-01 1.470000000000000107e+01 4.511315684340088117e-01 5.240355142230210816e-01
5.272063849864903062e-01 4.415267267267267037e+00 5.056382206534930646e-01 5.075744049876894648e-01 1.480000000000000071e+01 4.500185344264251430e-01 5.240660218816930449e-01
5.272063849864903062e-01 4.445296296296296745e+00 5.059027311195865018e-01 5.078065046441476715e-01 1.490000000000000036e+01 4.489019461470059591e-01 5.240959556632878158e-01
5.272063849864903062e-01 4.475325325325325565e+00 5.061621919508109135e-01 5.080340995878389609e-01 1.500000000000000000e+01 4.477818702383480343e-01 5.241253272746948522e-01
5.272063849864903062e-01 4.505354354354354385e+00 5.064167255155233027e-01 5.082573087490084296e-01 1.510000000000000142e+01 4.466583716873315790e-01 5.241541480521737517e-01
5.272063849864903062e-01 4.535383383383383205e+00 5.066664507403754181e-01 5.084762471289273611e-01 1.520000000000000107e+01 4.455315138762225291e-01 5.241824289766408018e-01
5.272063849864903062e-01 4.565412412412412912e+00 5.069114832178073238e-01 5.086910259547446911e-01 1.530000000000000071e+01 4.444013586318937836e-01 5.242101806882227821e-01
5.272063849864903062e-01 4.595441441441441732e+00 5.071519353098825622e-01 5.089017528272719026e-01 1.540000000000000036e+01 4.432679662732456061e-01 5.242374135000872348e-01
5.272063849864903062e-01 4.625470470470470552e+00 5.073879162485981364e-01 5.091085318620680589e-01 1.550000000000000000e+01 4.421313956569020709e-01 5.242641374116293607e-01
5.272063849864903062e-01 4.655499499499499372e+00 5.076195322328012072e-01 5.093114638241678094e-01 1.560000000000000142e+01 4.409917042212549987e-01 5.242903621210184273e-01
5.272063849864903062e-01 4.685528528528529080e+00 5.078468865218354056e-01 5.095106462567794425e-01 1.570000000000000107e+01 4.398489480289271558e-01 5.243160970371472107e-01
5.272063849864903062e-01 4.715557557557557899e+00 5.080700795260387759e-01 5.097061736042566293e-01 1.580000000000000071e+01 4.387031818077160028e-01 5.243413512910255481e-01
5.272063849864903062e-01 4.745586586586586719e+00 5.082892088942050357e-01 5.098981373296359587e-01 1.590000000000000036e+01 4.375544589900869363e-01 5.243661337466323236e-01
5.272063849864903062e-01 4.775615615615615539e+00 5.085043695981228407e-01 5.100866260270099373e-01 1.600000000000000000e+01 4.364028317512709809e-01 5.243904530112700746e-01
5.272063849864903062e-01 4.805644644644645247e+00 5.087156540142938610e-01 5.102717255289944687e-01 1.610000000000000142e+01 4.352483510460257721e-01 5.244143174454367617e-01
5.272063849864903062e-01 4.835673673673674067e+00 5.089231520029370293e-01 5.104535190095339514e-01 1.619999999999999929e+01 4.340910666441145649e-01 5.244377351722433467e-01
5.272063849864903062e-01 4.865702702702702886e+00 5.091269509843715513e-01 5.106320870822719238e-01 1.630000000000000071e+01 4.329310271645548935e-01 5.244607140864036010e-01
5.272063849864903062e-01 4.895731731731731706e+00 5.093271360128769354e-01 5.108075078947067471e-01 1.640000000000000213e+01 4.317682801086850652e-01 5.244832618628157972e-01
5.272063849864903062e-01 4.925760760760760526e+00 5.095237898481168592e-01 5.109798572183347209e-01 1.650000000000000000e+01 4.306028718920994480e-01 5.245053859647542671e-01
5.272063849864903062e-01 4.955789789789790234e+00 5.097169930242170244e-01 5.111492085349765846e-01 1.660000000000000142e+01 4.294348478754919096e-01 5.245270936517019145e-01
5.272063849864903062e-01 4.985818818818819054e+00 5.099068239165772676e-01 5.113156331194694815e-01 1.669999999999999929e+01 4.282642523944559798e-01 5.245483919868245692e-01
5.272063849864903062e-01 5.015847847847847873e+00 5.100933588065001967e-01 5.114792001188990245e-01 1.680000000000000071e+01 4.270911287882797058e-01 5.245692878441219342e-01
5.272063849864903062e-01 5.045876876876876693e+00 5.102766719437127341e-01 5.116399766285351092e-01 1.690000000000000213e+01 4.259155194277756129e-01 5.245897879152618959e-01
5.272063849864903062e-01 5.075905905905906401e+00 5.104568356068553969e-01 5.117980277646271281e-01 1.700000000000000000e+01 4.247374657421825739e-01 5.246098987161155192e-01
5.272063849864903062e-01 5.105934934934935221e+00 5.106339201620092583e-01 5.119534167342062458e-01 1.710000000000000142e+01 4.235570082451760032e-01 5.246296265930099345e-01
5.272063849864903062e-01 5.135963963963964041e+00 5.108079941193309770e-01 5.121062049020346230e-01 1.719999999999999929e+01 4.223741865600207923e-01 5.246489777287129952e-01
5.272063849864903062e-01 5.165992992992992860e+00 5.109791241878602897e-01 5.122564518548329282e-01 1.730000000000000071e+01 4.211890394438999596e-01 5.246679581481561438e-01
5.272063849864903062e-01 5.196022022022022568e+00 5.111473753285654675e-01 5.124042154629125934e-01 1.740000000000000213e+01 4.200016048114488809e-01 5.246865737239231331e-01
5.272063849864903062e-01 5.226051051051051388e+00 5.113128108056855803e-01 5.125495519393321597e-01 1.750000000000000000e+01 4.188119197575266850e-01 5.247048301814959403e-01
5.272063849864903062e-01 5.256080080080080208e+00 5.114754922364300738e-01 5.126925158966888496e-01 1.760000000000000142e+01 4.176200205792537923e-01 5.247227331042884080e-01
5.272063849864903062e-01 5.286109109109109028e+00 5.116354796390923942e-01 5.128331604016552747e-01 1.769999999999999929e+01 4.164259427973421857e-01 5.247402879384656105e-01
5.272063849864903062e-01 5.316138138138137847e+00 5.117928314796306166e-01 5.129715370273599806e-01 1.780000000000000071e+01 4.152297211767432827e-01 5.247574999975661569e-01
5.272063849864903062e-01 5.346167167167167555e+00 5.119476047167698107e-01 5.131076959037114138e-01 1.790000000000000213e+01 4.140313897466424420e-01 5.247743744669298716e-01
5.272063849864903062e-01 5.376196196196196375e+00 5.120998548456747734e-01 5.132416857657543519e-01 1.800000000000000000e+01 4.128309818198214187e-01 5.247909164079480604e-01
5.272063849864903062e-01 5.406225225225225195e+00 5.122496359402433086e-01 5.133735540001483910e-01 1.810000000000000142e+01 4.116285300114120860e-01 5.248071307621391401e-01
5.272063849864903062e-01 5.436254254254254015e+00 5.123970006940659072e-01 5.135033466898497601e-01 1.819999999999999929e+01 4.104240662570639575e-01 5.248230223550593987e-01
5.272063849864903062e-01 5.466283283283283723e+00 5.125420004600982349e-01 5.136311086570757301e-01 1.830000000000000071e+01 4.092176218305483282e-01 5.248385959000585466e-01
5.272063849864903062e-01 5.496312312312312542e+00 5.126846852890882822e-01 5.137568835046265603e-01 1.840000000000000213e+01 4.080092273608162401e-01 5.248538560018788379e-01
5.272063849864903062e-01 5.526341341341341362e+00 5.128251039668024758e-01 5.138807136556368116e-01 1.850000000000000000e+01 4.067989128485325345e-01 5.248688071601226302e-01
5.272063849864903062e-01 5.556370370370370182e+00 5.129633040500889418e-01 5.140026403918225295e-01 1.860000000000000142e+01 4.055867076821034756e-01 5.248834537725723948e-01
5.272063849864903062e-01 5.586399399399399890e+00 5.130993319018182230e-01 5.141227038902903557e-01 1.869999999999999929e+01 4.043726406532167084e-01 5.248978001383873826e-01
5.272063849864903062e-01 5.616428428428428710e+00 5.132332327247391968e-01 5.142409432589685192e-01 1.880000000000000071e+01 4.031567399719093725e-01 5.249118504611718361e-01
5.272063849864903062e-01 5.646457457457457529e+00 5.133650505942850550e-01 5.143573965707198825e-01 1.890000000000000213e+01 4.019390332811828559e-01 5.249256088519277386e-01
5.272063849864903062e-01 5.676486486486486349e+00 5.134948284903665394e-01 5.144721008961911091e-01 1.900000000000000000e+01 4.007195476711786220e-01 5.249390793318934323e-01
5.272063849864903062e-01 5.706515515515516057e+00 5.136226083281835164e-01 5.145850923354521322e-01 1.910000000000000142e+01 3.994983096929301536e-01 5.249522658352715476e-01
5.272063849864903062e-01 5.736544544544544877e+00 5.137484309880899769e-01 5.146964060484763293e-01 1.920000000000000284e+01 3.982753453717089442e-01 5.249651722118562347e-01
5.272063849864903062e-01 5.766573573573573697e+00 5.138723363445411030e-01 5.148060762845092508e-01 1.930000000000000071e+01 3.970506802199723628e-01 5.249778022295604751e-01
5.272063849864903062e-01 5.796602602602602516e+00 5.139943632941557095e-01 5.149141364103727581e-01 1.940000000000000213e+01 3.958243392499340985e-01 5.249901595768474705e-01
5.272063849864903062e-01 5.826631631631631336e+00 5.141145497829204825e-01 5.150206189377465327e-01 1.950000000000000000e+01 3.945963469857642902e-01 5.250022478650736568e-01
5.272063849864903062e-01 5.856660660660661044e+00 5.142329328325654370e-01 5.151255555494723692e-01 1.960000000000000142e+01 3.933667274754357734e-01 5.250140706307439009e-01
5.272063849864903062e-01 5.886689689689689864e+00 5.143495485661381261e-01 5.152289771249161099e-01 1.970000000000000284e+01 3.921355043022261566e-01 5.250256313376839845e-01
5.272063849864903062e-01 5.916718718718718684e+00 5.144644322328018049e-01 5.153309137644311866e-01 1.980000000000000071e+01 3.909027005958886081e-01 5.250369333791345960e-01
5.272063849864903062e-01 5.946747747747747503e+00 5.145776182318831937e-01 5.154313948129544132e-01 1.990000000000000213e+01 3.896683390435014549e-01 5.250479800797670515e-01
5.272063849864903062e-01 5.976776776776777211e+00 5.146891401361953777e-01 5.155304488827733289e-01 2.000000000000000000e+01 3.884324419000083628e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.006805805805806031e+00 5.147990307146566025e-01 5.156281038754957358e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.036834834834834851e+00 5.149073219542313895e-01 5.157243870032537369e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.066863863863863671e+00 5.150140450812127346e-01 5.158193248091731409e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.096892892892893379e+00 5.151192305818685924e-01 5.159129431871357641e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.126921921921922198e+00 5.152229082224720758e-01 5.160052674008648310e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.156950950950951018e+00 5.153251070687354662e-01 5.160963221023564529e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.186979979979979838e+00 5.154258555046675738e-01 5.161861313496856063e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.217009009009009546e+00 5.155251812508718778e-01 5.162747186242095943e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.247038038038038366e+00 5.156231113823042111e-01 5.163621068471915265e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.277067067067067185e+00 5.157196723455067522e-01 5.164483183958670232e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.307096096096096005e+00 5.158148899753350891e-01 5.165333751189751244e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.337125125125124825e+00 5.159087895111940103e-01 5.166172983517727246e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.367154154154154533e+00 5.160013956127982304e-01 5.167001089305544026e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.397183183183183353e+00 5.160927323754729290e-01 5.167818272066926344e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.427212212212212172e+00 5.161828233450075354e-01 5.168624730602202622e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.457241241241240992e+00 5.162716915320783029e-01 5.169420659129690954e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.487270270270270700e+00 5.163593594262524400e-01 5.170206247412827416e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.517299299299299520e+00 5.164458490095866772e-01 5.170981680883193210e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.547328328328328340e+00 5.165311817698331476e-01 5.171747140759576089e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.577357357357357159e+00 5.166153787132653497e-01 5.172502804163238155e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.607386386386386867e+00 5.166984603771350715e-01 5.173248844229499932e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.637415415415415687e+00 5.167804468417721564e-01 5.173985430215793935e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.667444444444444507e+00 5.168613577423384342e-01 5.174712727606298746e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.697473473473473327e+00 5.169412122802463649e-01 5.175430898213296826e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.727502502502502146e+00 5.170200292342519433e-01 5.176140100275352651e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.757531531531531854e+00 5.170978269712330766e-01 5.176840488552436614e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.787560560560560674e+00 5.171746234566627631e-01 5.177532214418100187e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.817589589589589494e+00 5.172504362647855070e-01 5.178215425948801132e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.847618618618618314e+00 5.173252825885078510e-01 5.178890268010488684e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.877647647647648022e+00 5.173991792490091335e-01 5.179556882342536417e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.907676676676676841e+00 5.174721427050840150e-01 5.180215407639118252e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.937705705705705661e+00 5.175441890622226593e-01 5.180865979628116458e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.967734734734734481e+00 5.176153340814373394e-01 5.181508731147643765e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 6.997763763763764189e+00 5.176855931878435735e-01 5.182143792220267331e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.027792792792793009e+00 5.177549814790016747e-01 5.182771290125007813e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.057821821821821828e+00 5.178235137330283733e-01 5.183391349467194598e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.087850850850850648e+00 5.178912044164831752e-01 5.184004092246238260e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.117879879879880356e+00 5.179580676920368942e-01 5.184609637921414604e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.147908908908909176e+00 5.180241174259300196e-01 5.185208103475693608e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.177937937937937996e+00 5.180893671952253587e-01 5.185799603477712072e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.207966966966966815e+00 5.181538302948626162e-01 5.186384250141931052e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.237995995995995635e+00 5.182175197445195725e-01 5.186962153387038033e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.268025025025025343e+00 5.182804482952868552e-01 5.187533420892673774e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.298054054054054163e+00 5.183426284361609682e-01 5.188098158154506034e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.328083083083082983e+00 5.184040724003607936e-01 5.188656468537736766e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.358112112112111802e+00 5.184647921714738983e-01 5.189208453329066106e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.388141141141141510e+00 5.185247994894365275e-01 5.189754211787187543e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.418170170170170330e+00 5.185841058563523953e-01 5.190293841191846447e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.448199199199199150e+00 5.186427225421558207e-01 5.190827436891511937e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.478228228228227970e+00 5.187006605901222089e-01 5.191355092349705380e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.508257257257257677e+00 5.187579308222323160e-01 5.191876899190037697e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.538286286286286497e+00 5.188145438443928503e-01 5.192392947239987677e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.568315315315315317e+00 5.188705100515184077e-01 5.192903324573455714e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.598344344344344137e+00 5.189258396324787359e-01 5.193408117552150705e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.628373373373373845e+00 5.189805425749148826e-01 5.193907410865830077e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.658402402402402664e+00 5.190346286699285550e-01 5.194401287571432935e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.688431431431431484e+00 5.190881075166480230e-01 5.194889829131150716e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.718460460460460304e+00 5.191409885266737856e-01 5.195373115449447576e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.748489489489489124e+00 5.191932809284079964e-01 5.195851224909089350e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.778518518518518832e+00 5.192449937712714236e-01 5.196324234406189957e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.808547547547547651e+00 5.192961359298093882e-01 5.196792219384319678e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.838576576576576471e+00 5.193467161076921190e-01 5.197255253867693048e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.868605605605605291e+00 5.193967428416104148e-01 5.197713410493471908e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.898634634634634999e+00 5.194462245050718296e-01 5.198166760543214693e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.928663663663663819e+00 5.194951693120977154e-01 5.198615373973478615e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.958692692692692638e+00 5.195435853208260069e-01 5.199059319445630267e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 7.988721721721721458e+00 5.195914804370211915e-01 5.199498664354859079e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.018750750750749390e+00 5.196388624174946846e-01 5.199933474858431381e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.048779779779778210e+00 5.196857388734383854e-01 5.200363815903219500e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.078808808808808806e+00 5.197321172736718564e-01 5.200789751252493653e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.108837837837837625e+00 5.197780049478092357e-01 5.201211343512041063e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.138866866866866445e+00 5.198234090893442128e-01 5.201628654155594500e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.168895895895895265e+00 5.198683367586581783e-01 5.202041743549616903e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.198924924924924085e+00 5.199127948859517678e-01 5.202450670977445402e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.228953953953952904e+00 5.199567902741037972e-01 5.202855494662824709e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.258982982982981724e+00 5.200003296014577003e-01 5.203256271792831011e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.289012012012010544e+00 5.200434194245391328e-01 5.203653058540231857e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.319041041041039364e+00 5.200860661807048535e-01 5.204045910085263182e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.349070070070069960e+00 5.201282761907269903e-01 5.204434880636874539e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.379099099099098780e+00 5.201700556613123583e-01 5.204820023453430311e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.409128128128127599e+00 5.202114106875599386e-01 5.205201390862902455e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.439157157157156419e+00 5.202523472553578499e-01 5.205579034282553641e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.469186186186185239e+00 5.202928712437209224e-01 5.205953004238140780e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.499215215215214059e+00 5.203329884270718741e-01 5.206323350382634496e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.529244244244242878e+00 5.203727044774656418e-01 5.206690121514487846e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.559273273273271698e+00 5.204120249667600895e-01 5.207053365595450956e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.589302302302302294e+00 5.204509553687343137e-01 5.207413129767950455e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.619331331331331114e+00 5.204895010611544359e-01 5.207769460372049242e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.649360360360359934e+00 5.205276673277909882e-01 5.208122402961995467e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.679389389389388754e+00 5.205654593603860070e-01 5.208472002322365180e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.709418418418417573e+00 5.206028822605741624e-01 5.208818302483820828e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.739447447447446393e+00 5.206399410417569262e-01 5.209161346738496734e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.769476476476475213e+00 5.206766406309328854e-01 5.209501177655002646e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.799505505505504033e+00 5.207129858704829806e-01 5.209837837093085344e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.829534534534532852e+00 5.207489815199147776e-01 5.210171366217930533e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.859563563563563449e+00 5.207846322575642173e-01 5.210501805514136109e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.889592592592592268e+00 5.208199426822581746e-01 5.210829194799343478e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.919621621621621088e+00 5.208549173149366052e-01 5.211153573237561343e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.949650650650649908e+00 5.208895606002376111e-01 5.211474979352170855e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 8.979679679679678728e+00 5.209238769080446474e-01 5.211793451038629899e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.009708708708707547e+00 5.209578705349977579e-01 5.212109025576874277e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.039737737737736367e+00 5.209915457059698385e-01 5.212421739643446905e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.069766766766765187e+00 5.210249065755080400e-01 5.212731629323330562e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.099795795795795783e+00 5.210579572292421968e-01 5.213038730121519748e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.129824824824824603e+00 5.210907016852602824e-01 5.213343076974319423e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.159853853853853423e+00 5.211231438954525563e-01 5.213644704260395057e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.189882882882882242e+00 5.211552877468244027e-01 5.213943645811557337e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.219911911911911062e+00 5.211871370627791933e-01 5.214239934923313724e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.249940940940939882e+00 5.212186956043722841e-01 5.214533604365177988e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.279969969969968702e+00 5.212499670715355915e-01 5.214824686390743258e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.309998998998997521e+00 5.212809551042745237e-01 5.215113212747533034e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.340028028028026341e+00 5.213116632838387110e-01 5.215399214686633478e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.370057057057056937e+00 5.213420951338646470e-01 5.215682722972101448e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.400086086086085757e+00 5.213722541214941275e-01 5.215963767890173797e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.430115115115114577e+00 5.214021436584661551e-01 5.216242379258265727e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.460144144144143397e+00 5.214317671021858613e-01 5.216518586433772642e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.490173173173172216e+00 5.214611277567677838e-01 5.216792418322679925e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.520202202202201036e+00 5.214902288740578262e-01 5.217063903387975099e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.550231231231229856e+00 5.215190736546302386e-01 5.217333069657891231e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.580260260260258676e+00 5.215476652487651688e-01 5.217599944733954942e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.610289289289289272e+00 5.215760067574017889e-01 5.217864555798865656e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.640318318318318092e+00 5.216041012330727700e-01 5.218126929624208321e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.670347347347346911e+00 5.216319516808166634e-01 5.218387092577995157e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.700376376376375731e+00 5.216595610590712973e-01 5.218645070632039751e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.730405405405404551e+00 5.216869322805467446e-01 5.218900889369185725e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.760434434434433371e+00 5.217140682130800844e-01 5.219154573990368862e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.790463463463462190e+00 5.217409716804707331e-01 5.219406149321532684e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.820492492492491010e+00 5.217676454632990124e-01 5.219655639820400816e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.850521521521519830e+00 5.217940922997251763e-01 5.219903069583101685e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.880550550550550426e+00 5.218203148862730067e-01 5.220148462350649998e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.910579579579579246e+00 5.218463158785952016e-01 5.220391841515302778e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.940608608608608066e+00 5.218720978922233300e-01 5.220633230126766611e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 9.970637637637636885e+00 5.218976635033011346e-01 5.220872650898291667e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.000066666666666571e+01 5.219230152493028463e-01 5.221110126212623603e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.003069569569569452e+01 5.219481556297350666e-01 5.221345678127841117e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.006072472472472334e+01 5.219730871068255507e-01 5.221579328383072482e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.009075375375375216e+01 5.219978121061954468e-01 5.221811098404084417e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.012078278278278098e+01 5.220223330175192133e-01 5.222041009308768800e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.015081181181181158e+01 5.220466521951692140e-01 5.222269081912506161e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.018084084084084040e+01 5.220707719588481011e-01 5.222495336733428140e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.021086986986986922e+01 5.220946945942063211e-01 5.222719793997561144e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.024089889889889804e+01 5.221184223534487412e-01 5.222942473643880090e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.027092792792792686e+01 5.221419574559273968e-01 5.223163395329245562e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.030095695695695568e+01 5.221653020887218055e-01 5.223382578433248824e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.033098598598598450e+01 5.221884584072084001e-01 5.223600042062961357e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.036101501501501332e+01 5.222114285356173058e-01 5.223815805057578920e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.039104404404404391e+01 5.222342145675776814e-01 5.224029885992982347e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.042107307307307273e+01 5.222568185666528473e-01 5.224242303186202863e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.045110210210210155e+01 5.222792425668631999e-01 5.224453074699798583e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.048113113113113037e+01 5.223014885731995793e-01 5.224662218346146636e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.051116016016015919e+01 5.223235585621252008e-01 5.224869751691645359e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.054118918918918801e+01 5.223454544820684831e-01 5.225075692060838772e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.057121821821821683e+01 5.223671782539052177e-01 5.225280056540453355e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.060124724724724565e+01 5.223887317714308587e-01 5.225482861983367089e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.063127627627627447e+01 5.224101169018245949e-01 5.225684125012486358e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.066130530530530507e+01 5.224313354861019887e-01 5.225883862024558457e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.069133433433433389e+01 5.224523893395610630e-01 5.226082089193904157e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.072136336336336271e+01 5.224732802522172870e-01 5.226278822476079222e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.075139239239239153e+01 5.224940099892314560e-01 5.226474077611464875e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.078142142142142035e+01 5.225145802913283566e-01 5.226667870128794968e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.081145045045044917e+01 5.225349928752074380e-01 5.226860215348599903e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.084147947947947799e+01 5.225552494339451570e-01 5.227051128386602796e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.087150850850850681e+01 5.225753516373897734e-01 5.227240624157040161e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.090153753753753740e+01 5.225953011325482622e-01 5.227428717375919298e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.093156656656656622e+01 5.226150995439653446e-01 5.227615422564219072e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.096159559559559504e+01 5.226347484740958560e-01 5.227800754051024068e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.099162462462462386e+01 5.226542495036692326e-01 5.227984725976606573e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.102165365365365268e+01 5.226736041920468923e-01 5.228167352295439718e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.105168268268268150e+01 5.226928140775737308e-01 5.228348646779167330e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.108171171171171032e+01 5.227118806779214033e-01 5.228528623019508270e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.111174074074073914e+01 5.227308054904263868e-01 5.228707294431109709e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.114176976976976796e+01 5.227495899924201606e-01 5.228884674254344889e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.117179879879879856e+01 5.227682356415546128e-01 5.229060775558066476e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.120182782782782738e+01 5.227867438761200081e-01 5.229235611242299964e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.123185685685685620e+01 5.228051161153572934e-01 5.229409194040891551e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.126188588588588502e+01 5.228233537597652969e-01 5.229581536524104957e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.129191491491491384e+01 5.228414581914004877e-01 5.229752651101176042e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.132194394394394266e+01 5.228594307741728509e-01 5.229922550022813033e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.135197297297297148e+01 5.228772728541345449e-01 5.230091245383657883e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.138200200200200030e+01 5.228949857597648965e-01 5.230258749124695461e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.141203103103103089e+01 5.229125708022485108e-01 5.230425073035628314e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.144206006006005971e+01 5.229300292757489421e-01 5.230590228757199256e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.147208908908908853e+01 5.229473624576774782e-01 5.230754227783477317e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.150211811811811735e+01 5.229645716089564855e-01 5.230917081464102614e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.153214714714714617e+01 5.229816579742778693e-01 5.231078801006485701e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.156217617617617499e+01 5.229986227823573142e-01 5.231239397477974729e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.159220520520520381e+01 5.230154672461834187e-01 5.231398881807980406e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.162223423423423263e+01 5.230321925632620550e-01 5.231557264790058781e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.165226326326326145e+01 5.230487999158570656e-01 5.231714557083968486e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.168229229229229205e+01 5.230652904712256301e-01 5.231870769217674688e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.171232132132132087e+01 5.230816653818498585e-01 5.232025911589336387e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.174235035035034969e+01 5.230979257856644971e-01 5.232179994469242645e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.177237937937937851e+01 5.231140728062794176e-01 5.232333028001726616e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.180240840840840733e+01 5.231301075531997746e-01 5.232485022207037373e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.183243743743743615e+01 5.231460311220403891e-01 5.232635986983183995e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.186246646646646496e+01 5.231618445947375795e-01 5.232785932107745230e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.189249549549549378e+01 5.231775490397564399e-01 5.232934867239650290e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.192252452452452438e+01 5.231931455122953434e-01 5.233082801920921900e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.195255355355355320e+01 5.232086350544855602e-01 5.233229745578402703e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.198258258258258202e+01 5.232240186955883221e-01 5.233375707525435017e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.201261161161161084e+01 5.232392974521881124e-01 5.233520696963525065e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.204264064064063966e+01 5.232544723283822918e-01 5.233664722983969453e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.207266966966966848e+01 5.232695443159676163e-01 5.233807794569462768e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.210269869869869730e+01 5.232845143946236455e-01 5.233949920595666327e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.213272772772772612e+01 5.232993835320923770e-01 5.234091109832764710e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.216275675675675494e+01 5.233141526843556601e-01 5.234231370946981210e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.219278578578578554e+01 5.233288227958082794e-01 5.234370712502074419e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.222281481481481435e+01 5.233433947994293733e-01 5.234509142960813710e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.225284384384384317e+01 5.233578696169498556e-01 5.234646670686420311e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.228287287287287199e+01 5.233722481590172837e-01 5.234783303943993937e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.231290190190190081e+01 5.233865313253582841e-01 5.234919050901906123e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.234293093093092963e+01 5.234007200049372033e-01 5.235053919633176900e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.237295995995995845e+01 5.234148150761133156e-01 5.235187918116827044e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.240298898898898727e+01 5.234288174067941446e-01 5.235321054239204797e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.243301801801801787e+01 5.234427278545871198e-01 5.235453335795295926e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.246304704704704669e+01 5.234565472669479025e-01 5.235584770490004924e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.249307607607607551e+01 5.234702764813266018e-01 5.235715365939422883e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.252310510510510433e+01 5.234839163253115490e-01 5.235845129672070941e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.255313413413413315e+01 5.234974676167706287e-01 5.235974069130118203e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.258316316316316197e+01 5.235109311639896124e-01 5.236102191670589656e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.261319219219219079e+01 5.235243077658093824e-01 5.236229504566545234e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.264322122122121961e+01 5.235375982117594917e-01 5.236356015008247766e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.267325025025024843e+01 5.235508032821907243e-01 5.236481730104302068e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.270327927927927902e+01 5.235639237484044362e-01 5.236606656882788480e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.273330830830830784e+01 5.235769603727806754e-01 5.236730802292360876e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.276333733733733666e+01 5.235899139089029708e-01 5.236854173203348006e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.279336636636636548e+01 5.236027851016824552e-01 5.236976776408814871e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.282339539539539430e+01 5.236155746874789907e-01 5.237098618625627422e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.285342442442442312e+01 5.236282833942205173e-01 5.237219706495485072e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.288345345345345194e+01 5.236409119415202928e-01 5.237340046585940989e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.291348248248248076e+01 5.236534610407931334e-01 5.237459645391413510e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.294351151151151136e+01 5.236659313953678785e-01 5.237578509334169796e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.297354054054054018e+01 5.236783237006005232e-01 5.237696644765301723e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.300356956956956900e+01 5.236906386439827976e-01 5.237814057965682890e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.303359859859859782e+01 5.237028769052514132e-01 5.237930755146914530e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.306362762762762664e+01 5.237150391564939778e-01 5.238046742452249216e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.309365665665665546e+01 5.237271260622535785e-01 5.238162025957505685e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.312368568568568428e+01 5.237391382796321437e-01 5.238276611671970340e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.315371471471471310e+01 5.237510764583915845e-01 5.238390505539279873e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.318374374374374192e+01 5.237629412410536034e-01 5.238503713438291687e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.321377277277277251e+01 5.237747332629978381e-01 5.238616241183944311e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.324380180180180133e+01 5.237864531525581180e-01 5.238728094528097845e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.327383083083083015e+01 5.237981015311179434e-01 5.238839279160371065e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.330385985985985897e+01 5.238096790132040770e-01 5.238949800708951887e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.333388888888888779e+01 5.238211862065778046e-01 5.239059664741410050e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.336391791791791661e+01 5.238326237123266393e-01 5.239168876765483152e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.339394694694694543e+01 5.238439921249523623e-01 5.239277442229867132e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.342397597597597425e+01 5.238552920324596185e-01 5.239385366524974552e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.345400500500500307e+01 5.238665240164420700e-01 5.239492654983699538e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.348403403403403367e+01 5.238776886521671061e-01 5.239599312882162740e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.351406306306306249e+01 5.238887865086599982e-01 5.239705345440439643e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.354409209209209131e+01 5.238998181487859451e-01 5.239810757823292198e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.357412112112112013e+01 5.239107841293315637e-01 5.239915555140874925e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.360415015015014895e+01 5.239216850010842697e-01 5.240019742449436579e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.363417917917917777e+01 5.239325213089113253e-01 5.240123324752016254e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.366420820820820659e+01 5.239432935918371115e-01 5.240226306999116179e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.369423723723723541e+01 5.239540023831193993e-01 5.240328694089378958e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.372426626626626600e+01 5.239646482103239578e-01 5.240430490870242597e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.375429529529529482e+01 5.239752315953993822e-01 5.240531702138593317e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.378432432432432364e+01 5.239857530547490372e-01 5.240632332641407265e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.381435335335335246e+01 5.239962130993028877e-01 5.240732387076376675e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.384438238238238128e+01 5.240066122345885535e-01 5.240831870092536038e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.387441141141141010e+01 5.240169509608000320e-01 5.240930786290873833e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.390444044044043892e+01 5.240272297728669759e-01 5.241029140224934268e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.393446946946946774e+01 5.240374491605213070e-01 5.241126936401412362e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.396449849849849656e+01 5.240476096083643842e-01 5.241224179280742357e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.399452752752752716e+01 5.240577115959318411e-01 5.241320873277669490e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.402455655655655598e+01 5.240677555977582003e-01 5.241417022761821753e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.405458558558558479e+01 5.240777420834402678e-01 5.241512632058271670e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.408461461461461361e+01 5.240876715176999712e-01 5.241607705448084742e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.411464364364364243e+01 5.240975443604453110e-01 5.241702247168867901e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.414467267267267125e+01 5.241073610668315341e-01 5.241796261415302416e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.417470170170170007e+01 5.241171220873208636e-01 5.241889752339671249e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.420473073073072889e+01 5.241268278677411185e-01 5.241982724052384190e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.423475975975975949e+01 5.241364788493438898e-01 5.242075180622487451e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.426478878878878831e+01 5.241460754688614943e-01 5.242167126078172146e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.429481781781781713e+01 5.241556181585638186e-01 5.242258564407269450e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.432484684684684595e+01 5.241651073463130528e-01 5.242349499557745762e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.435487587587587477e+01 5.241745434556190908e-01 5.242439935438185650e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.438490490490490359e+01 5.241839269056927098e-01 5.242529875918267024e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.441493393393393241e+01 5.241932581114994161e-01 5.242619324829235206e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.444496296296296123e+01 5.242025374838110707e-01 5.242708285964365889e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.447499199199199005e+01 5.242117654292578477e-01 5.242796763079421440e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.450502102102102064e+01 5.242209423503788601e-01 5.242884759893103874e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.453505005005004946e+01 5.242300686456726755e-01 5.242972280087497827e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.456507907907907828e+01 5.242391447096458323e-01 5.243059327308506878e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.459510810810810710e+01 5.242481709328624673e-01 5.243145905166289866e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.462513713713713592e+01 5.242571477019913884e-01 5.243232017235686104e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.465516616616616474e+01 5.242660753998540368e-01 5.243317667056632825e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.468519519519519356e+01 5.242749544054706723e-01 5.243402858134579292e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.471522422422422238e+01 5.242837850941063360e-01 5.243487593940900915e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.474525325325325298e+01 5.242925678373162590e-01 5.243571877913295598e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.477528228228228180e+01 5.243013030029904931e-01 5.243655713456181200e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.480531131131131062e+01 5.243099909553977644e-01 5.243739103941092994e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.483534034034033944e+01 5.243186320552289947e-01 5.243822052707063364e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.486536936936936826e+01 5.243272266596399334e-01 5.243904563061008162e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.489539839839839708e+01 5.243357751222934571e-01 5.243986638278095302e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.492542742742742590e+01 5.243442777934010923e-01 5.244068281602124459e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.495545645645645472e+01 5.243527350197639825e-01 5.244149496245883446e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.498548548548548354e+01 5.243611471448131889e-01 5.244230285391515700e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.501551451451451413e+01 5.243695145086498810e-01 5.244310652190870004e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.504554354354354295e+01 5.243778374480843052e-01 5.244390599765856864e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.507557257257257177e+01 5.243861162966745315e-01 5.244470131208788244e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.510560160160160059e+01 5.243943513847650895e-01 5.244549249582723949e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.513563063063062941e+01 5.244025430395241605e-01 5.244627957921804695e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.516565965965965823e+01 5.244106915849808814e-01 5.244706259231587397e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.519568868868868705e+01 5.244187973420620930e-01 5.244784156489369353e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.522571771771771587e+01 5.244268606286287548e-01 5.244861652644511318e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.525574674674674647e+01 5.244348817595108070e-01 5.244938750618759471e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.528577577577577529e+01 5.244428610465432516e-01 5.245015453306557385e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.531580480480480411e+01 5.244507987986001263e-01 5.245091763575358002e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.534583383383383293e+01 5.244586953216292535e-01 5.245167684265925612e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.537586286286286175e+01 5.244665509186855479e-01 5.245243218192645607e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.540589189189189057e+01 5.244743658899645444e-01 5.245318368143813137e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.543592092092091939e+01 5.244821405328352615e-01 5.245393136881933982e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.546594994994994821e+01 5.244898751418725080e-01 5.245467527144013209e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.549597897897897703e+01 5.244975700088889692e-01 5.245541541641839389e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.552600800800800762e+01 5.245052254229664035e-01 5.245615183062268816e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.555603703703703644e+01 5.245128416704870622e-01 5.245688454067506390e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.558606606606606526e+01 5.245204190351644424e-01 5.245761357295374294e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.561609509509509408e+01 5.245279577980731522e-01 5.245833895359591770e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.564612412412412290e+01 5.245354582376794417e-01 5.245906070850036018e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.567615315315315172e+01 5.245429206298698466e-01 5.245977886333011986e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.570618218218218054e+01 5.245503452479808315e-01 5.246049344351508825e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.573621121121120936e+01 5.245577323628276556e-01 5.246120447425463018e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.576624024024023996e+01 5.245650822427319060e-01 5.246191198052005955e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.579626926926926878e+01 5.245723951535502527e-01 5.246261598705721507e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.582629829829829760e+01 5.245796713587016491e-01 5.246331651838888055e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.585632732732732642e+01 5.245869111191946432e-01 5.246401359881727178e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.588635635635635523e+01 5.245941146936539123e-01 5.246470725242643462e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.591638538538538405e+01 5.246012823383473522e-01 5.246539750308463201e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.594641441441441287e+01 5.246084143072117234e-01 5.246608437444667539e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.597644344344344169e+01 5.246155108518787413e-01 5.246676788995627838e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.600647247247247407e+01 5.246225722217002785e-01 5.246744807284833279e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.603650150150150111e+01 5.246295986637740105e-01 5.246812494615117339e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.606653053053053171e+01 5.246365904229676191e-01 5.246879853268882066e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.609655955955955875e+01 5.246435477419437721e-01 5.246946885508315672e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.612658858858858935e+01 5.246504708611839929e-01 5.247013593575614587e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.615661761761761994e+01 5.246573600190127529e-01 5.247079979693194396e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.618664664664664699e+01 5.246642154516208967e-01 5.247146046063907443e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.621667567567567758e+01 5.246710373930888460e-01 5.247211794871244894e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.624670470470470462e+01 5.246778260754098033e-01 5.247277228279551009e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.627673373373373522e+01 5.246845817285122893e-01 5.247342348434222981e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.630676276276276226e+01 5.246913045802821252e-01 5.247407157461915217e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.633679179179179286e+01 5.246979948565853036e-01 5.247471657470736961e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.636682082082081990e+01 5.247046527812893046e-01 5.247535850550451020e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.639684984984985050e+01 5.247112785762844123e-01 5.247599738772663613e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.642687887887888110e+01 5.247178724615056966e-01 5.247663324191023104e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.645690790790790814e+01 5.247244346549532201e-01 5.247726608841405405e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.648693693693693874e+01 5.247309653727133538e-01 5.247789594742099384e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.651696596596596578e+01 5.247374648289788723e-01 5.247852283893995606e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.654699499499499638e+01 5.247439332360692710e-01 5.247914678280767298e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.657702402402402342e+01 5.247503708044507498e-01 5.247976779869052422e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.660705305305305401e+01 5.247567777427559754e-01 5.248038590608625764e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.663708208208208106e+01 5.247631542578035102e-01 5.248100112432583231e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.666711111111111165e+01 5.247695005546166858e-01 5.248161347257509490e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.669714014014014225e+01 5.247758168364432541e-01 5.248222296983653390e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.672716916916916929e+01 5.247821033047733730e-01 5.248282963495092268e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.675719819819819989e+01 5.247883601593587022e-01 5.248343348659906260e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.678722722722722693e+01 5.247945875982304997e-01 5.248403454330338169e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.681725625625625753e+01 5.248007858177172746e-01 5.248463282342962222e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.684728528528528457e+01 5.248069550124632165e-01 5.248522834518837277e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.687731431431431517e+01 5.248130953754456263e-01 5.248582112663675581e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.690734334334334221e+01 5.248192070979920132e-01 5.248641118567993757e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.693737237237237281e+01 5.248252903697976368e-01 5.248699854007271570e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.696740140140140340e+01 5.248313453789421601e-01 5.248758320742104022e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.699743043043043045e+01 5.248373723119065248e-01 5.248816520518355677e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.702745945945946104e+01 5.248433713535898271e-01 5.248874455067307210e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.705748848848848809e+01 5.248493426873251932e-01 5.248932126105807505e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.708751751751751868e+01 5.248552864948959895e-01 5.248989535336415768e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.711754654654654573e+01 5.248612029565520309e-01 5.249046684447551403e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.714757557557557632e+01 5.248670922510254577e-01 5.249103575113631681e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.717760460460460692e+01 5.248729545555455012e-01 5.249160208995219401e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.720763363363363396e+01 5.248787900458550260e-01 5.249216587739156115e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.723766266266266456e+01 5.248845988962248521e-01 5.249272712978703126e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.726769169169169160e+01 5.248903812794689649e-01 5.249328586333680269e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.729772072072072220e+01 5.248961373669597252e-01 5.249384209410594693e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.732774974974974924e+01 5.249018673286419689e-01 5.249439583802779641e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.735777877877877984e+01 5.249075713330478843e-01 5.249494711090523236e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.738780780780780688e+01 5.249132495473113336e-01 5.249549592841199486e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.741783683683683748e+01 5.249189021371815089e-01 5.249604230609395961e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.744786586586586807e+01 5.249245292670375873e-01 5.249658625937042578e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.747789489489489512e+01 5.249301310999021641e-01 5.249712780353533725e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.750792392392392571e+01 5.249357077974546870e-01 5.249766695375855940e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.753795295295295276e+01 5.249412595200453335e-01 5.249820372508710031e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.756798198198198335e+01 5.249467864267082229e-01 5.249873813244629872e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.759801101101101040e+01 5.249522886751745165e-01 5.249927019064104528e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.762804004004004099e+01 5.249577664218852968e-01 5.249979991435693716e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.765806906906906804e+01 5.249632198220047785e-01 5.250032731816151044e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.768809809809809863e+01 5.249686490294325214e-01 5.250085241650532808e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.771812712712712923e+01 5.249740541968166418e-01 5.250137522372314569e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.774815615615615627e+01 5.249794354755653591e-01 5.250189575403506614e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.777818518518518687e+01 5.249847930158600962e-01 5.250241402154762760e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.780821421421421391e+01 5.249901269666672476e-01 5.250293004025493593e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.783824324324324451e+01 5.249954374757500597e-01 5.250344382403971943e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.786827227227227155e+01 5.250007246896802870e-01 5.250395538667442796e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.789830130130130215e+01 5.250059887538507386e-01 5.250446474182232093e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.792833033033032919e+01 5.250112298124859356e-01 5.250497190303848871e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.795835935935935979e+01 5.250164480086538799e-01 5.250547688377090738e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.798838838838839038e+01 5.250216434842773783e-01 5.250597969736148229e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.801841741741741743e+01 5.250268163801453669e-01 5.250648035704704730e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.804844644644644802e+01 5.250319668359237912e-01 5.250697887596038615e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.807847547547547506e+01 5.250370949901661533e-01 5.250747526713123170e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.810850450450450566e+01 5.250422009803252799e-01 5.250796954348722068e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.813853353353353270e+01 5.250472849427627597e-01 5.250846171785493732e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.816856256256256330e+01 5.250523470127607117e-01 5.250895180296077935e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.819859159159159390e+01 5.250573873245311107e-01 5.250943981143199046e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.822862062062062094e+01 5.250624060112268898e-01 5.250992575579758181e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.825864964964965154e+01 5.250674032049518214e-01 5.251040964848925352e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.828867867867867858e+01 5.250723790367706201e-01 5.251089150184228282e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.831870770770770918e+01 5.250773336367189348e-01 5.251137132809652330e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.834873673673673622e+01 5.250822671338128966e-01 5.251184913939722643e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.837876576576576682e+01 5.250871796560595550e-01 5.251232494779594084e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.840879479479479386e+01 5.250920713304657594e-01 5.251279876525143386e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.843882382382382445e+01 5.250969422830482625e-01 5.251327060363053523e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.846885285285285505e+01 5.251017926388426016e-01 5.251374047470899198e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.849888188188188209e+01 5.251066225219128691e-01 5.251420839017235664e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.852891091091091269e+01 5.251114320553607051e-01 5.251467436161675328e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.855893993993993973e+01 5.251162213613344010e-01 5.251513840054981008e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.858896896896897033e+01 5.251209905610378925e-01 5.251560051839141430e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.861899799799799737e+01 5.251257397747397526e-01 5.251606072647453383e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.864902702702702797e+01 5.251304691217819620e-01 5.251651903604606098e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.867905605605605501e+01 5.251351787205885691e-01 5.251697545826757851e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.870908508508508561e+01 5.251398686886741274e-01 5.251743000421612573e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.873911411411411621e+01 5.251445391426526887e-01 5.251788268488505329e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.876914314314314325e+01 5.251491901982456856e-01 5.251833351118472271e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.879917217217217384e+01 5.251538219702908128e-01 5.251878249394329456e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.882920120120120089e+01 5.251584345727495773e-01 5.251922964390749460e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.885923023023023148e+01 5.251630281187160687e-01 5.251967497174334643e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.888925925925925853e+01 5.251676027204246200e-01 5.252011848803691541e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.891928828828828912e+01 5.251721584892580230e-01 5.252056020329503028e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.894931731731731617e+01 5.251766955357553002e-01 5.252100012794603812e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.897934634634634676e+01 5.251812139696194759e-01 5.252143827234045936e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.900937537537537736e+01 5.251857138997253482e-01 5.252187464675176498e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.903940440440440440e+01 5.251901954341269274e-01 5.252230926137703149e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.906943343343343500e+01 5.251946586800654293e-01 5.252274212633762929e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.909946246246246204e+01 5.251991037439760479e-01 5.252317325167994433e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.912949149149149264e+01 5.252035307314960599e-01 5.252360264737602202e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.915952052052051968e+01 5.252079397474718192e-01 5.252403032332425559e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.918954954954955028e+01 5.252123308959655290e-01 5.252445628935005217e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.921957857857858087e+01 5.252167042802633468e-01 5.252488055520645460e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.924960760760760792e+01 5.252210600028814902e-01 5.252530313057484079e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.927963663663663851e+01 5.252253981655740089e-01 5.252572402506553439e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.930966566566566556e+01 5.252297188693392238e-01 5.252614324821845981e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.933969469469469615e+01 5.252340222144263882e-01 5.252656080950374173e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.936972372372372320e+01 5.252383083003433484e-01 5.252697671832236015e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.939975275275275379e+01 5.252425772258620951e-01 5.252739098400673878e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.942978178178178084e+01 5.252468290890265346e-01 5.252780361582137791e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.945981081081081143e+01 5.252510639871578180e-01 5.252821462296346500e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.948983983983984203e+01 5.252552820168621128e-01 5.252862401456340757e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.951986886886886907e+01 5.252594832740360431e-01 5.252903179968551051e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.954989789789789967e+01 5.252636678538732395e-01 5.252943798732850889e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.957992692692692671e+01 5.252678358508712231e-01 5.252984258642615645e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.960995595595595731e+01 5.252719873588368449e-01 5.253024560584778069e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.963998498498498435e+01 5.252761224708928367e-01 5.253064705439890458e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.967001401401401495e+01 5.252802412794838061e-01 5.253104694082173509e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.970004304304304199e+01 5.252843438763824535e-01 5.253144527379577378e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.973007207207207259e+01 5.252884303526950127e-01 5.253184206193833861e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.976010110110110318e+01 5.252925007988679118e-01 5.253223731380510797e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.979013013013013023e+01 5.252965553046928804e-01 5.253263103789067578e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.982015915915916082e+01 5.253005939593131668e-01 5.253302324262905110e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.985018818818818787e+01 5.253046168512292002e-01 5.253341393639421320e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.988021721721721846e+01 5.253086240683039199e-01 5.253380312750064451e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.991024624624624551e+01 5.253126156977689920e-01 5.253419082420380803e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.994027527527527610e+01 5.253165918262298062e-01 5.253457703470066908e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 1.997030430430430314e+01 5.253205525396710263e-01 5.253496176713022825e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.000033333333333374e+01 5.253244979234623635e-01 5.253534502957399877e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.003036236236236434e+01 5.253284280623634617e-01 5.253572683005649502e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.006039139139139138e+01 5.253323430405297811e-01 5.253610717654574325e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.009042042042042198e+01 5.253362429415172619e-01 5.253648607695374784e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.012044944944944902e+01 5.253401278482878745e-01 5.253686353913697982e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.015047847847847962e+01 5.253439978432149493e-01 5.253723957089687646e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.018050750750750666e+01 5.253478530080877285e-01 5.253761417998025207e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.021053653653653726e+01 5.253516934241168057e-01 5.253798737407983088e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.024056556556556430e+01 5.253555191719392337e-01 5.253835916083466895e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.027059459459459489e+01 5.253593303316230756e-01 5.253872954783059823e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.030062362362362549e+01 5.253631269826726236e-01 5.253909854260074841e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.033065265265265253e+01 5.253669092040330613e-01 5.253946615262590214e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.036068168168168313e+01 5.253706770740953491e-01 5.253983238533499467e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.039071071071071017e+01 5.253744306707009981e-01 5.254019724810555791e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.042073973973974077e+01 5.253781700711466218e-01 5.254056074826412015e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.045076876876876781e+01 5.253818953521888213e-01 5.254092289308665009e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.048079779779779841e+01 5.253856065900486261e-01 5.254128368979900099e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.051082682682682901e+01 5.253893038604160459e-01 5.254164314557729920e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.054085585585585605e+01 5.253929872384547339e-01 5.254200126754839939e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.057088488488488665e+01 5.253966567988063163e-01 5.254235806279026200e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.060091391391391369e+01 5.254003126155947223e-01 5.254271353833237512e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.063094294294294428e+01 5.254039547624309581e-01 5.254306770115617642e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.066097197197197133e+01 5.254075833124168815e-01 5.254342055819543056e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.069100100100100192e+01 5.254111983381501982e-01 5.254377211633664002e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.072103003003002897e+01 5.254147999117279033e-01 5.254412238241944477e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.075105905905905956e+01 5.254183881047511662e-01 5.254447136323696643e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.078108808808809016e+01 5.254219629883292164e-01 5.254481906553625237e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.081111711711711720e+01 5.254255246330834517e-01 5.254516549601865316e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.084114614614614780e+01 5.254290731091513234e-01 5.254551066134014459e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.087117517517517484e+01 5.254326084861911106e-01 5.254585456811174948e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.090120420420420544e+01 5.254361308333850289e-01 5.254619722289992634e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.093123323323323248e+01 5.254396402194437821e-01 5.254653863222685795e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.096126226226226308e+01 5.254431367126102259e-01 5.254687880257089549e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.099129129129129012e+01 5.254466203806633651e-01 5.254721774036689164e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.102132032032032072e+01 5.254500912909222388e-01 5.254755545200654465e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.105134934934935131e+01 5.254535495102496956e-01 5.254789194383876483e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.108137837837837836e+01 5.254569951050558352e-01 5.254822722216999642e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.111140740740740895e+01 5.254604281413025602e-01 5.254856129326461733e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.114143643643643600e+01 5.254638486845063516e-01 5.254889416334524999e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.117146546546546659e+01 5.254672567997424881e-01 5.254922583859308327e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.120149449449449364e+01 5.254706525516487092e-01 5.254955632514823893e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.123152352352352423e+01 5.254740360044285463e-01 5.254988562911010463e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.126155255255255128e+01 5.254774072218547643e-01 5.255021375653764482e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.129158158158158187e+01 5.254807662672734692e-01 5.255054071344973377e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.132161061061061247e+01 5.254841132036069951e-01 5.255086650582548868e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.135163963963963951e+01 5.254874480933577896e-01 5.255119113960459165e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.138166866866867011e+01 5.254907709986115227e-01 5.255151462068757828e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.141169769769769715e+01 5.254940819810407504e-01 5.255183695493619300e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.144172672672672775e+01 5.254973811019079122e-01 5.255215814817367770e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.147175575575575479e+01 5.255006684220692170e-01 5.255247820618508259e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.150178478478478539e+01 5.255039440019773078e-01 5.255279713471757708e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.153181381381381598e+01 5.255072079016850362e-01 5.255311493948073842e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.156184284284284303e+01 5.255104601808484599e-01 5.255343162614689589e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.159187187187187362e+01 5.255137008987299518e-01 5.255374720035135283e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.162190090090090067e+01 5.255169301142016414e-01 5.255406166769275300e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.165192992992993126e+01 5.255201478857485231e-01 5.255437503373333596e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.168195895895895831e+01 5.255233542714711215e-01 5.255468730399921462e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.171198798798798890e+01 5.255265493290891543e-01 5.255499848398070828e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.174201701701701595e+01 5.255297331159445307e-01 5.255530857913258691e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.177204604604604654e+01 5.255329056890039041e-01 5.255561759487435980e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.180207507507507714e+01 5.255360671048618926e-01 5.255592553659055310e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.183210410410410418e+01 5.255392174197446309e-01 5.255623240963100962e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.186213313313313478e+01 5.255423566895116583e-01 5.255653821931111080e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.189216216216216182e+01 5.255454849696595820e-01 5.255684297091209878e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.192219119119119242e+01 5.255486023153250752e-01 5.255714666968132054e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.195222022022021946e+01 5.255517087812868748e-01 5.255744932083250553e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.198224924924925006e+01 5.255548044219697790e-01 5.255775092954600991e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.201227827827827710e+01 5.255578892914462008e-01 5.255805150096908296e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.204230730730730770e+01 5.255609634434402766e-01 5.255835104021615578e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.207233633633633829e+01 5.255640269313295310e-01 5.255864955236903002e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.210236536536536534e+01 5.255670798081479855e-01 5.255894704247721094e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.213239439439439593e+01 5.255701221265893786e-01 5.255924351555810725e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.216242342342342297e+01 5.255731539390088303e-01 5.255953897659728646e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.219245245245245357e+01 5.255761752974265066e-01 5.255983343054875245e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.222248148148148061e+01 5.255791862535295067e-01 5.256012688233514529e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.225251051051051121e+01 5.255821868586749712e-01 5.256041933684800771e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.228253953953953825e+01 5.255851771638924141e-01 5.256071079894801823e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.231256856856856885e+01 5.255881572198862761e-01 5.256100127346525763e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.234259759759759945e+01 5.255911270770387000e-01 5.256129076519939769e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.237262662662662649e+01 5.255940867854118626e-01 5.256157927891996762e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.240265565565565709e+01 5.255970363947505275e-01 5.256186681936655392e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.243268468468468413e+01 5.255999759544842664e-01 5.256215339124907793e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.246271371371371472e+01 5.256029055137305672e-01 5.256243899924798457e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.249274274274274177e+01 5.256058251212966104e-01 5.256272364801448660e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.252277177177177236e+01 5.256087348256820446e-01 5.256300734217075332e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.255280080080080296e+01 5.256116346750810964e-01 5.256329008631019928e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.258282982982983000e+01 5.256145247173852342e-01 5.256357188499762856e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.261285885885886060e+01 5.256174050001856113e-01 5.256385274276951236e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.264288788788788764e+01 5.256202755707748420e-01 5.256413266413415553e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.267291691691691824e+01 5.256231364761498881e-01 5.256441165357194079e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.270294594594594528e+01 5.256259877630142796e-01 5.256468971553553970e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.273297497497497588e+01 5.256288294777800019e-01 5.256496685445010142e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.276300400400400292e+01 5.256316616665701602e-01 5.256524307471349688e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.279303303303303352e+01 5.256344843752209783e-01 5.256551838069646321e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.282306206206206411e+01 5.256372976492843518e-01 5.256579277674288120e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.285309109109109116e+01 5.256401015340297356e-01 5.256606626716991970e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.288312012012012175e+01 5.256428960744463641e-01 5.256633885626827984e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.291314914914914880e+01 5.256456813152456942e-01 5.256661054830233937e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.294317817817817939e+01 5.256484573008631811e-01 5.256688134751041908e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.297320720720720644e+01 5.256512240754609433e-01 5.256715125810491607e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.300323623623623703e+01 5.256539816829292056e-01 5.256742028427252578e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.303326526526526408e+01 5.256567301668892966e-01 5.256768843017444182e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.306329429429429467e+01 5.256594695706948706e-01 5.256795569994653361e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.309332332332332527e+01 5.256621999374345711e-01 5.256822209769951293e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.312335235235235231e+01 5.256649213099341411e-01 5.256848762751916704e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.315338138138138291e+01 5.256676337307579772e-01 5.256875229346651412e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.318341041041040995e+01 5.256703372422116827e-01 5.256901609957798094e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.321343943943944055e+01 5.256730318863442886e-01 5.256927904986561373e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.324346846846846759e+01 5.256757177049494745e-01 5.256954114831723368e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.327349749749749819e+01 5.256783947395683443e-01 5.256980239889662565e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.330352652652652523e+01 5.256810630314915356e-01 5.257006280554369360e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.333355555555555583e+01 5.256837226217604409e-01 5.257032237217468262e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.336358458458458642e+01 5.256863735511699831e-01 5.257058110268230111e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.339361361361361347e+01 5.256890158602703922e-01 5.257083900093594275e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.342364264264264406e+01 5.256916495893693142e-01 5.257109607078181979e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.345367167167167111e+01 5.256942747785333658e-01 5.257135231604314063e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.348370070070070170e+01 5.256968914675907989e-01 5.257160774052028751e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.351372972972972875e+01 5.256994996961331656e-01 5.257186234799098301e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.354375875875875934e+01 5.257020995035172062e-01 5.257211614221043439e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.357378778778778639e+01 5.257046909288671799e-01 5.257236912691153341e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.360381681681681698e+01 5.257072740110767528e-01 5.257262130580498960e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.363384584584584758e+01 5.257098487888107741e-01 5.257287268257950785e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.366387487487487462e+01 5.257124153005078293e-01 5.257312326090193277e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.369390390390390522e+01 5.257149735843817950e-01 5.257337304441740411e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.372393293293293226e+01 5.257175236784241701e-01 5.257362203674955659e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.375396196196196286e+01 5.257200656204060740e-01 5.257387024150061983e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.378399099099098990e+01 5.257225994478803566e-01 5.257411766225159599e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.381402002002002050e+01 5.257251251981837070e-01 5.257436430256241522e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.384404904904905109e+01 5.257276429084385416e-01 5.257461016597210213e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.387407807807807814e+01 5.257301526155557791e-01 5.257485525599888687e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.390410710710710873e+01 5.257326543562363952e-01 5.257509957614038276e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.393413613613613578e+01 5.257351481669737536e-01 5.257534312987373060e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.396416516516516637e+01 5.257376340840563822e-01 5.257558592065575409e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.399419419419419341e+01 5.257401121435695268e-01 5.257582795192307090e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.402422322322322401e+01 5.257425823813979271e-01 5.257606922709228137e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.405425225225225105e+01 5.257450448332281479e-01 5.257630974956005732e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.408428128128128165e+01 5.257474995345510216e-01 5.257654952270335302e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.411431031031031225e+01 5.257499465206639799e-01 5.257678854987949402e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.414433933933933929e+01 5.257523858266736072e-01 5.257702683442633251e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.417436836836836989e+01 5.257548174874988600e-01 5.257726437966235844e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.420439739739739693e+01 5.257572415378728437e-01 5.257750118888691038e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.423442642642642753e+01 5.257596580123462537e-01 5.257773726538021997e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.426445545545545457e+01 5.257620669452901518e-01 5.257797261240362285e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.429448448448448517e+01 5.257644683708985189e-01 5.257820723319962530e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.432451351351351221e+01 5.257668623231921412e-01 5.257844113099210404e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.435454254254254280e+01 5.257692488360210525e-01 5.257867430898639505e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.438457157157157340e+01 5.257716279430680872e-01 5.257890677036940463e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.441460060060060044e+01 5.257739996778528768e-01 5.257913851830979812e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.444462962962963104e+01 5.257763640737344035e-01 5.257936955595808870e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.447465865865865808e+01 5.257787211639157743e-01 5.257959988644678173e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.450468768768768868e+01 5.257810709814477734e-01 5.257982951289047469e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.453471671671671572e+01 5.257834135592327485e-01 5.258005843838600146e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.456474574574574632e+01 5.257857489300296061e-01 5.258028666601255452e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.459477477477477336e+01 5.257880771264574760e-01 5.258051419883182920e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.462480380380380396e+01 5.257903981810014837e-01 5.258074103988809034e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.465483283283283455e+01 5.257927121260171921e-01 5.258096719220834991e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.468486186186186160e+01 5.257950189937360408e-01 5.258119265880245585e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.471489089089089219e+01 5.257973188162712308e-01 5.258141744266322526e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.474491991991991924e+01 5.257996116256231645e-01 5.258164154676653324e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.477494894894894983e+01 5.258018974536866619e-01 5.258186497407147941e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.480497797797797688e+01 5.258041763322567341e-01 5.258208772752046567e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.483500700700700747e+01 5.258064482930362438e-01 5.258230981003932936e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.486503603603603807e+01 5.258087133676432323e-01 5.258253122453744322e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.489506506506506511e+01 5.258109715876192469e-01 5.258275197390782640e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.492509409409409571e+01 5.258132229844372230e-01 5.258297206102728882e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.495512312312312275e+01 5.258154675895115870e-01 5.258319148875651994e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.498515215215215335e+01 5.258177054342070278e-01 5.258341025994017759e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.501518118118118039e+01 5.258199365498493760e-01 5.258362837740703233e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.504521021021021099e+01 5.258221609677365960e-01 5.258384584397006734e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.507523923923923803e+01 5.258243787191501095e-01 5.258406266242658944e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.510526826826826863e+01 5.258265898353683410e-01 5.258427883555829574e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.513529729729729922e+01 5.258287943476791515e-01 5.258449436613146233e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.516532632632632627e+01 5.258309922873950493e-01 5.258470925689695541e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.519535535535535686e+01 5.258331836858679553e-01 5.258492351059040892e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.522538438438438391e+01 5.258353685745065231e-01 5.258513712993229117e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.525541341341341450e+01 5.258375469847931249e-01 5.258535011762801581e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.528544244244244155e+01 5.258397189483030587e-01 5.258556247636804182e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.531547147147147214e+01 5.258418844967249761e-01 5.258577420882798448e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.534550050050049919e+01 5.258440436618826430e-01 5.258598531766870421e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.537552952952952978e+01 5.258461964757584761e-01 5.258619580553640649e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.540555855855856038e+01 5.258483429705180789e-01 5.258640567506274177e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.543558758758758742e+01 5.258504831785379974e-01 5.258661492886492761e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.546561661661661802e+01 5.258526171324339193e-01 5.258682356954580417e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.549564564564564506e+01 5.258547448650924272e-01 5.258703159969394525e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.552567467467467566e+01 5.258568664097035272e-01 5.258723902188378041e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.555570370370370270e+01 5.258589817997973981e-01 5.258744583867566158e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.558573273273273330e+01 5.258610910692822493e-01 5.258765205261594078e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.561576176176176034e+01 5.258631942524859548e-01 5.258785766623712554e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.564579079079079094e+01 5.258652913842005727e-01 5.258806268205791223e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.567581981981982153e+01 5.258673824997301960e-01 5.258826710258329706e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.570584884884884858e+01 5.258694676349422448e-01 5.258847093030467601e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.573587787787787917e+01 5.258715468263228665e-01 5.258867416769991143e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.576590690690690622e+01 5.258736201110364439e-01 5.258887681723347640e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.579593593593593681e+01 5.258756875269894326e-01 5.258907888135646580e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.582596496496496385e+01 5.258777491128995285e-01 5.258928036250674065e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.585599399399399445e+01 5.258798049083691639e-01 5.258948126310900584e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.588602302302302505e+01 5.258818549539655551e-01 5.258968158557488781e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.591605205205205209e+01 5.258838992913060784e-01 5.258988133230302342e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.594608108108108269e+01 5.258859379631508624e-01 5.259008050567913761e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.597611011011010973e+01 5.258879710135018204e-01 5.259027910807615447e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.600613913913914033e+01 5.258899984877093425e-01 5.259047714185424161e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.603616816816816737e+01 5.258920204325872039e-01 5.259067460936095451e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.606619719719719797e+01 5.258940368965364653e-01 5.259087151293123652e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.609622622622622501e+01 5.258960479296783674e-01 5.259106785488756319e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.612625525525525561e+01 5.258980535839977710e-01 5.259126363754004219e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.615628428428428620e+01 5.259000539134974783e-01 5.259145886318639107e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.618631331331331324e+01 5.259020489743641003e-01 5.259165353411214827e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.621634234234234384e+01 5.259040388251468023e-01 5.259184765259065086e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.624637137137137088e+01 5.259060235269497063e-01 5.259204122088317890e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.627640040040040148e+01 5.259080031436395020e-01 5.259223424123898871e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.630642942942942852e+01 5.259099777420678246e-01 5.259242671589542395e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.633645845845845912e+01 5.259119473923118404e-01 5.259261864707797107e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.636648748748748616e+01 5.259139121679327067e-01 5.259281003700035928e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.639651651651651676e+01 5.259158721462535713e-01 5.259300088786461602e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.642654554554554736e+01 5.259178274086599991e-01 5.259319120186112251e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.645657457457457440e+01 5.259197780409221590e-01 5.259338098116876914e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.648660360360360499e+01 5.259217241335422122e-01 5.259357022795492220e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.651663263263263204e+01 5.259236657821290128e-01 5.259375894437560151e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.654666166166166263e+01 5.259256030878006749e-01 5.259394713257544707e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.657669069069068968e+01 5.259275361576182251e-01 5.259413479468790786e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.660671971971972027e+01 5.259294651050531177e-01 5.259432193283520851e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.663674874874874732e+01 5.259313900504901662e-01 5.259450854912849360e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.666677777777777791e+01 5.259333111217691092e-01 5.259469464566787211e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.669680680680680851e+01 5.259352284547680334e-01 5.259488022454248402e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.672683583583583555e+01 5.259371421940317592e-01 5.259506528783056689e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.675686486486486615e+01 5.259390524934478561e-01 5.259524983759954475e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.678689389389389319e+01 5.259409595169756146e-01 5.259543387590607244e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.681692292292292379e+01 5.259428634394299751e-01 5.259561740479614667e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.684695195195195083e+01 5.259447644473268513e-01 5.259580042630511709e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.687698098098098143e+01 5.259466627397926253e-01 5.259598294245778627e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.690701001001000847e+01 5.259485585295436971e-01 5.259616495526848734e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.693703903903903907e+01 5.259504520439423070e-01 5.259634646674112846e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.696706806806806966e+01 5.259523435261317381e-01 5.259652747886924828e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.699709709709709671e+01 5.259542332362611150e-01 5.259670799363612703e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.702712612612612730e+01 5.259561214528022388e-01 5.259688801301479755e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.705715515515515435e+01 5.259580084739694517e-01 5.259706753896816744e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.708718418418418494e+01 5.259598946192478586e-01 5.259724657344900800e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.711721321321321199e+01 5.259617802310394552e-01 5.259742511840010959e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.714724224224224258e+01 5.259636656764353768e-01 5.259760317575425947e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.717727127127127318e+01 5.259655513491259260e-01 5.259778074743436393e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.720730030030030022e+01 5.259674376714555954e-01 5.259795783535345937e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.723732932932933082e+01 5.259693250966381850e-01 5.259813444141484551e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.726735835835835786e+01 5.259712141111410055e-01 5.259831056751206324e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.729738738738738846e+01 5.259731052372536020e-01 5.259848621552900561e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.732741641641641550e+01 5.259749990358534300e-01 5.259866138733999552e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.735744544544544610e+01 5.259768961093849171e-01 5.259883608480978578e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.738747447447447314e+01 5.259787971050677857e-01 5.259901030979365899e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.741750350350350374e+01 5.259807027183519557e-01 5.259918406413749414e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.744753253253253433e+01 5.259826136966393451e-01 5.259935734967778886e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.747756156156156138e+01 5.259845308432911093e-01 5.259953016824173710e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.750759059059059197e+01 5.259864550219440771e-01 5.259970252164732907e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.753761961961961902e+01 5.259883871611593653e-01 5.259987441170330680e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.756764864864864961e+01 5.259903282594292628e-01 5.260004584020933072e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.759767767767767666e+01 5.259922793905688065e-01 5.260021680895595741e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.762770670670670725e+01 5.259942417095232470e-01 5.260038731972475068e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.765773573573573429e+01 5.259962164586226008e-01 5.260055737428829259e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.768776476476476489e+01 5.259982049743175958e-01 5.260072697441025014e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.771779379379379549e+01 5.260002086944343125e-01 5.260089612184547514e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.774782282282282253e+01 5.260022291659879334e-01 5.260106481833999315e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.777785185185185313e+01 5.260042680535977899e-01 5.260123306563108114e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.780788088088088017e+01 5.260063271485503344e-01 5.260140086544733418e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.783790990990991077e+01 5.260084083785609987e-01 5.260156821950873196e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.786793893893893781e+01 5.260105138182865625e-01 5.260173512952663888e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.789796796796796841e+01 5.260126457006483180e-01 5.260190159720390390e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.792799699699699545e+01 5.260148064290266490e-01 5.260206762423488280e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.795802602602602605e+01 5.260169985903950796e-01 5.260223321230552695e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.798805505505505664e+01 5.260192249694660704e-01 5.260239836309339445e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.801808408408408368e+01 5.260214885639258320e-01 5.260256307826771671e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.804811311311311428e+01 5.260237926008431986e-01 5.260272735948946510e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.807814214214214132e+01 5.260261405543426028e-01 5.260289120841137311e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.810817117117117192e+01 5.260285361646371838e-01 5.260305462667800303e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.813820020020019896e+01 5.260309834585293887e-01 5.260321761592579026e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.816822922922922956e+01 5.260334867714901996e-01 5.260338017778309894e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.819825825825826016e+01 5.260360507714387790e-01 5.260354231387027735e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.822828728728728720e+01 5.260386804843546482e-01 5.260370402579966909e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.825831631631631780e+01 5.260413813218625112e-01 5.260386531517571296e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.828834534534534484e+01 5.260441591109422665e-01 5.260402618359494298e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.831837437437437544e+01 5.260470201259277445e-01 5.260418663264607719e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.834840340340340248e+01 5.260499711229705833e-01 5.260434666391002878e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.837843243243243307e+01 5.260530193771594254e-01 5.260450627895999487e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.840846146146146012e+01 5.260561727224987161e-01 5.260466547936144543e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.843849049049049071e+01 5.260594395949672597e-01 5.260482426667222322e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.846851951951952131e+01 5.260628290788954553e-01 5.260498264244256594e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.849854854854854835e+01 5.260663509569138974e-01 5.260514060821515070e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.852857757757757895e+01 5.260700157637517860e-01 5.260529816552513838e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.855860660660660599e+01 5.260738348441800216e-01 5.260545531590024027e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.858863563563563659e+01 5.260778204154188398e-01 5.260561206086072916e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.861866466466466363e+01 5.260819856343537104e-01 5.260576840191949488e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.864869369369369423e+01 5.260863446699308721e-01 5.260592434058209976e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.867872272272272127e+01 5.260909127811310704e-01 5.260607987834682309e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.870875175175175187e+01 5.260957064009512685e-01 5.260623501670469437e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.873878078078078246e+01 5.261007432268584028e-01 5.260638975713951559e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.876880980980980951e+01 5.261060423182122303e-01 5.260654410112796109e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.879883883883884010e+01 5.261116242011966149e-01 5.260669805013955536e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.882886786786786715e+01 5.261175109818360118e-01 5.260685160563677298e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.885889689689689774e+01 5.261237264677212089e-01 5.260700476907502754e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.888892592592592479e+01 5.261302962991164511e-01 5.260715754190274929e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.891895495495495538e+01 5.261372480901685966e-01 5.260730992556141850e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.894898398398398243e+01 5.261446115810002322e-01 5.260746192148558764e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.897901301301301302e+01 5.261524188015229697e-01 5.260761353110297023e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.900904204204204362e+01 5.261607042478754215e-01 5.260776475583441858e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.903907107107107066e+01 5.261695050724596312e-01 5.260791559709400156e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.906910010010010126e+01 5.261788612886232341e-01 5.260806605628902677e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.909912912912912830e+01 5.261888159911163321e-01 5.260821613482012937e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.912915815815815890e+01 5.261994155935401096e-01 5.260836583408121658e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.915918718718718594e+01 5.262107100840962559e-01 5.260851515545960089e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.918921621621621654e+01 5.262227533010476188e-01 5.260866410033598894e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.921924524524524713e+01 5.262356032294108754e-01 5.260881267008453710e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.924927427427427418e+01 5.262493223205171322e-01 5.260896086607285138e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.927930330330330477e+01 5.262639778362036003e-01 5.260910868966210963e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.930933233233233182e+01 5.262796422195356039e-01 5.260925614220700597e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.933936136136136241e+01 5.262963934941035093e-01 5.260940322505585076e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.936939039039038946e+01 5.263143156940988110e-01 5.260954993955057057e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.939941941941942005e+01 5.263334993275408102e-01 5.260969628702677481e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.942944844844844710e+01 5.263540418752119532e-01 5.260984226881375569e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.945947747747747769e+01 5.263760483280522928e-01 5.260998788623458822e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.948950650650650829e+01 5.263996317659807023e-01 5.261013314060607460e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.951953553553553533e+01 5.264249139813356182e-01 5.261027803323887753e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.954956456456456593e+01 5.264520261503758958e-01 5.261042256543746465e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.957959359359359297e+01 5.264811095565479215e-01 5.261056673850024179e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.960962262262262357e+01 5.265123163695094588e-01 5.261071055371947525e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.963965165165165061e+01 5.265458104842106746e-01 5.261085401238142500e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.966968068068068121e+01 5.265817684246626440e-01 5.261099711576632254e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.969970970970970825e+01 5.266203803173806763e-01 5.261113986514844854e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.972973873873873885e+01 5.266618509398766079e-01 5.261128226179611067e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.975976776776776944e+01 5.267064008499859895e-01 5.261142430697173245e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.978979679679679649e+01 5.267542676022637371e-01 5.261156600193183097e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.981982582582582708e+01 5.268057070581632084e-01 5.261170734792712800e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.984985485485485412e+01 5.268609947972296981e-01 5.261184834620250550e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.987988388388388472e+01 5.269204276370985651e-01 5.261198899799707229e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.990991291291291176e+01 5.269843252706896131e-01 5.261212930454420844e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.993994194194194236e+01 5.270530320296339388e-01 5.261226926707158746e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 2.996997097097096940e+01 5.271269187836693515e-01 5.261240888680119854e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01
5.272063849864903062e-01 3.000000000000000000e+01 5.272063849864903062e-01 5.261254816494936870e-01 2.000000000000000000e+01 5.170757547902669060e-01 5.250587746976288495e-01


==> anc/fig3.txt <==
# Quark contribution to the electroweak isospin conductivity for
# Physics constants:  g_s(m_Z) = 1.2133264572881808 and g_w(m_Z) = 0.6516888702003877, T_min / m_Z = 2.0, T_max / m_Z = 200000000.0, mu_star = 3.065
# Numerics constants: x_min = 0.001, x_max = 30.0, Tsteps = 50
# 
# Cloumns are 
# (T / m_z)              // g_s                   // g_w                   // a                     // sigma/T (weak only) // sigma/T (full numerics) // kappa (full numerics) // sigma/T (1/a expan.)  // kappa (1/a expansion) // sigma/T (analyt. approx.) // kappa (analytic approx.)
2.000000000000000000e+00 1.089655433444119303e+00 6.417218153790952284e-01 1.583167835556776426e+00 3.161166009056924353e-01 2.728469784472739579e-01 8.631213218968933898e-01 2.429435609646073690e-01 7.685251589715944576e-01 2.725536539641841838e-01 8.621934222476836940e-01
2.912696955002487709e+00 1.068714604663142609e+00 6.397388460939343879e-01 1.654399295238135226e+00 3.159869859452088536e-01 2.741632458869412425e-01 8.676409411825596329e-01 2.459931794663988980e-01 7.784914898648811477e-01 2.738269216737042044e-01 8.665765802177211041e-01
4.241901775840381639e+00 1.048936468654050547e+00 6.377741465065165372e-01 1.726913446055879264e+00 3.158582273555177178e-01 2.754053009165088883e-01 8.719269503356118500e-01 2.488308270839294234e-01 7.877927675566137600e-01 2.750201735309621420e-01 8.707076457483253762e-01
6.177687192954961048e+00 1.030217267139700077e+00 6.358274377885767548e-01 1.800643843891224227e+00 3.157303143363753839e-01 2.765773987517717303e-01 8.759925360132172489e-01 2.514734965764023888e-01 7.964819504423178431e-01 2.761385534393676622e-01 8.746025988026379094e-01
8.996865337938888985e+00 1.012465758772151725e+00 6.338984470332964527e-01 1.875531527136962140e+00 3.156032362880049069e-01 2.776837084585717652e-01 8.798506369090919321e-01 2.539369447942119162e-01 8.046081775995503893e-01 2.771870228685848758e-01 8.782768710763054765e-01
1.310257113719101341e+01 9.956013423214076230e-01 6.319869070945943745e-01 1.951523648679385436e+00 3.154769828061959047e-01 2.787282487309564738e-01 8.835137392644111243e-01 2.562356783819735306e-01 8.122167142044225407e-01 2.781703041066018733e-01 8.817451645196179300e-01
1.908190952699987974e+01 9.795525127362098017e-01 6.300925564317190197e-01 2.028572424518588768e+00 3.153515436775514158e-01 2.797148523513515173e-01 8.869937628634582127e-01 2.583829896832822715e-01 8.193490561995796506e-01 2.790928505344220101e-01 8.850213551508594456e-01
2.778990988746275193e+01 9.642555824812719667e-01 6.282151389589324397e-01 2.106634314618484716e+00 3.152269088748775872e-01 2.806471452695851188e-01 8.903019931619539085e-01 2.603910207537301624e-01 8.260431245642378961e-01 2.799588347183047943e-01 8.881184532042228907e-01
4.047179295450313674e+01 9.496536159143622591e-01 6.263544039000933372e-01 2.185669376546569342e+00 3.151030685527129727e-01 2.815285429850606369e-01 8.934490681989797345e-01 2.622708415622406197e-01 8.323335052459694960e-01 2.807721480990361673e-01 8.910486000299496778e-01
5.894103405103620474e+01 9.356955359866646615e-01 6.245101056479490653e-01 2.265640749395588571e+00 3.149800130429882272e-01 2.823622422648864871e-01 8.964449507034273346e-01 2.640325337027616959e-01 8.382517073130184571e-01 2.815364080613845243e-01 8.938230884604118076e-01
8.583868520257553314e+01 9.223353712727023757e-01 6.226820036279588910e-01 2.346514237153300542e+00 3.148577328508165296e-01 2.831512352637193253e-01 8.992989713162924392e-01 2.656852743098605529e-01 8.438264225060195800e-01 2.822549695232655087e-01 8.964523976198526256e-01
1.250110385054794051e+02 9.095316179998184092e-01 6.208698621664766604e-01 2.428257968858814841e+00 3.147362186504061299e-01 2.838983113082972909e-01 9.020198327528293758e-01 2.672374170406229821e-01 8.490837762064411542e-01 2.829309391085370051e-01 8.989462360631684801e-01
1.820596355983043679e+02 8.972466968803888276e-01 6.190734503631287744e-01 2.510842118686138047e+00 3.146154612810930784e-01 2.846060699302172536e-01 9.046156497564372678e-01 2.686965683761351475e-01 8.540475642297448156e-01 2.835671906006645981e-01 9.013135891224098861e-01
2.651422731180216488e+02 8.854464885351636116e-01 6.172925419672303793e-01 2.594238673268904449e+00 3.144954517434889185e-01 2.852769306171662467e-01 9.070939787385093878e-01 2.700696583811411089e-01 8.587394726503622122e-01 2.841663808099645916e-01 9.035627677113068357e-01
3.861395457766499817e+02 8.740999344129529725e-01 6.155269152580905567e-01 2.678421236618968138e+00 3.143761811957401786e-01 2.859131443146608054e-01 9.094618530805378409e-01 2.713630056163979232e-01 8.631792796269099899e-01 2.847309652871570784e-01 9.057014567839505315e-01
5.623537395948457061e+02 8.631786925665374532e-01 6.137763529290614084e-01 2.763364865228918443e+00 3.142576409498945011e-01 2.865168046718509220e-01 9.117258177265239460e-01 2.725823762394294358e-01 8.673850392802070486e-01 2.852632135226569887e-01 9.077367622960664795e-01
8.189830124760848094e+02 8.526568395905435027e-01 6.120406419751946991e-01 2.849045927613908624e+00 3.141398224683716878e-01 2.870898596431306071e-01 9.138919650087835578e-01 2.737330375308581476e-01 8.713732483197612622e-01 2.857652234131184410e-01 9.096752559662821813e-01
1.192724663318928606e+03 8.425106115791841654e-01 6.103195735843728320e-01 2.935441983799712329e+00 3.140227173605337763e-01 2.876341187897692997e-01 9.159659568818158126e-01 2.748198061945471560e-01 8.751589964716558478e-01 2.862389348739227679e-01 9.115230174423588627e-01
1.737022747502704306e+03 8.327181782071639837e-01 6.086129430317892552e-01 3.022531681213619148e+00 3.139063173793528172e-01 2.881512696616561620e-01 9.179530761511501824e-01 2.758470918328959076e-01 8.787561019345058178e-01 2.866861425421693421e-01 9.132856736862413616e-01
2.529710433710592042e+03 8.232594450419110643e-01 6.069205495776562875e-01 3.110294664161564970e+00 3.137906144181714096e-01 2.886428807477505742e-01 9.198582350302298982e-01 2.768189360152070178e-01 8.821772331479160734e-01 2.871085075587617719e-01 9.149684355318165041e-01
3.684139938653429454e+03 8.141158800104055793e-01 6.052421963680238992e-01 3.198711494635885000e+00 3.136756005075559406e-01 2.891104134377178170e-01 9.216860124597214821e-01 2.777390473511612279e-01 8.854340181440760738e-01 2.875075684469716175e-01 9.165761314611591271e-01
5.365391590559449469e+03 8.052703606083870813e-01 6.035776903386004255e-01 3.287763582634517956e+00 3.135612678122338126e-01 2.895552295206810234e-01 9.234406772907678418e-01 2.786108329623693258e-01 8.885371426971221398e-01 2.878847511230433476e-01 9.181132387034293130e-01
7.813879874109226876e+03 7.967070389840924527e-01 6.019268421214656328e-01 3.377433124514424012e+00 3.134476086281178797e-01 2.899785993280870611e-01 9.251262135871802794e-01 2.794374267187128003e-01 8.914964384055785729e-01 2.882413780852434715e-01 9.195839117956720044e-01
1.137973205803658857e+04 7.884112224766668398e-01 6.002894659545755518e-01 3.467703048171993263e+00 3.133346153794124844e-01 2.903817057186577344e-01 9.267463327249643168e-01 2.802217145766420781e-01 8.943209617530624156e-01 2.885786768335251162e-01 9.209920087638234776e-01
1.657285545709368671e+04 7.803692675596848316e-01 5.986653795939607114e-01 3.558556964057731253e+00 3.132222806157968775e-01 2.907656564932893928e-01 9.283045124428644934e-01 2.809663573261886316e-01 8.970190650990954584e-01 2.888977875743115598e-01 9.223411150903338962e-01
2.413585281278657931e+04 7.725684854475779462e-01 5.970544042285231834e-01 3.649979121204095289e+00 3.131105970096874636e-01 2.911314843449450684e-01 9.298039961769087869e-01 2.816738110237084758e-01 8.995984604602623724e-01 2.891997702649421464e-01 9.236345656355874345e-01
3.515021249709579570e+04 7.649970578789084819e-01 5.954563643973422860e-01 3.741954367583414154e+00 3.129995573535721554e-01 2.914801553063128270e-01 9.312478195521839419e-01 2.823463453591453232e-01 9.020662768548257660e-01 2.894856110508474134e-01 9.248754646762558096e-01
5.119095845399067184e+04 7.576439618047138280e-01 5.938710879094019068e-01 3.834468114224617530e+00 3.128891545574175592e-01 2.918125731724982574e-01 9.326388240757907955e-01 2.829860601803873554e-01 9.044291119028136094e-01 2.897562281461277256e-01 9.260667042166692564e-01
7.455187440629876801e+04 7.504989018900726228e-01 5.922984057656562884e-01 3.927506302608458455e+00 3.127793816461493792e-01 2.921295841176032582e-01 9.339796714864426752e-01 2.835949003732715634e-01 9.066930782992130844e-01 2.900124772052525834e-01 9.272109807204196308e-01
1.085735087864772067e+05 7.435522498886479870e-01 5.907381520833540067e-01 4.021055374935449400e+00 3.126702317571796730e-01 2.924319809389612224e-01 9.352728569506562062e-01 2.841746692740162450e-01 9.088638457104764035e-01 2.902551562303822275e-01 9.283108103997407268e-01
1.581208642181537289e+05 7.367949900781558537e-01 5.891901640225434278e-01 4.115102246921882312e+00 3.125616981380393011e-01 2.927205069590944064e-01 9.365207211979560409e-01 2.847270407712699791e-01 9.109466785835145242e-01 2.904850100554990378e-01 9.293685431898621729e-01
2.302790798652891826e+05 7.302186700534297747e-01 5.876542817146852560e-01 4.209634282830125862e+00 3.124537741440334138e-01 2.929958596134270010e-01 9.377254616817757293e-01 2.852535702374251469e-01 9.129464703022929228e-01 2.907027344452497997e-01 9.303863755258819923e-01
3.353665873622013605e+05 7.238153562662831275e-01 5.861303481933021198e-01 4.304639272481319168e+00 3.123464532359778167e-01 2.932586937498475876e-01 9.388891428464231081e-01 2.857557044132118529e-01 9.148677740781751000e-01 2.909089798432388241e-01 9.313663620295922208e-01
4.884106189097299939e+05 7.175775937803262616e-01 5.846182093265953617e-01 4.400105410033842368e+00 3.122397289779909046e-01 2.935096251088665231e-01 9.400137069986868044e-01 2.862347903556891615e-01 9.167148309171931908e-01 2.911043548014955462e-01 9.323104262046514323e-01
7.112960612446258310e+05 7.114983697764956094e-01 5.831177137519654163e-01 4.496021274340320062e+00 3.121335950353419930e-01 2.937492308948086994e-01 9.411009758867779906e-01 2.866920835474249252e-01 9.184915949690183323e-01 2.912894291200243124e-01 9.332203702297486858e-01
1.035894935846240493e+06 7.055710804030619343e-01 5.816287128123699413e-01 4.592375810720734641e+00 3.120280451723562165e-01 2.939780566151072305e-01 9.421526723750788257e-01 2.871287552537344911e-01 9.202017565284299483e-01 2.914647367227188868e-01 9.340978839313027748e-01
1.508624012670921627e+06 6.997895006138248331e-01 5.801510604944620786e-01 4.689158314010247963e+00 3.119230732503726622e-01 2.941966148989071939e-01 9.431704164531717893e-01 2.875458992051886375e-01 9.218487629300282649e-01 2.916307782935127491e-01 9.349445530097999502e-01
2.197082283975114580e+06 6.941477566812902511e-01 5.786846133684472315e-01 4.786358412758029424e+00 3.118186732257537952e-01 2.944053881170100584e-01 9.441557334312153937e-01 2.879445376740504825e-01 9.234358375503103344e-01 2.917880236944137007e-01 9.357618665870016672e-01
3.199717439212115016e+06 6.886403011089033965e-01 5.772292305296051751e-01 4.883966054468666051e+00 3.117148391479476199e-01 2.946048317401834815e-01 9.451100645239307596e-01 2.883256270057509285e-01 9.249659971077104359e-01 2.919369141850526872e-01 9.365512241349926992e-01
4.659903621030734852e+06 6.832618896987411317e-01 5.757847735414207690e-01 4.981971491790637252e+00 3.116115651575970813e-01 2.947953754695451511e-01 9.460347703091598337e-01 2.886900626598243869e-01 9.264420674303914804e-01 2.920778644615257269e-01 9.373139418423310776e-01
6.786443543790646829e+06 6.780075605591638910e-01 5.743511063802726468e-01 5.080365269567534980e+00 3.115088454846969834e-01 2.949774243118489792e-01 9.469311340192421156e-01 2.890386838088199184e-01 9.278666978431566736e-01 2.922112645306392253e-01 9.380512584673754706e-01
9.883426722647657618e+06 6.728726148614190272e-01 5.729280953816298094e-01 5.179138212677291797e+00 3.114066744467957615e-01 2.951513618092759250e-01 9.478003717601849454e-01 2.893722775384735546e-01 9.292423743085609367e-01 2.923374814341452854e-01 9.387643407241469395e-01
1.439371346002303064e+07 6.678525991755527302e-01 5.715156091877062750e-01 5.278281414592735921e+00 3.113050464472547074e-01 2.953175498650540409e-01 9.486436318181900029e-01 2.896915826878124212e-01 9.305714314428747969e-01 2.924568608361971522e-01 9.394542882418353003e-01
2.096226268309370801e+07 6.629432892347059125e-01 5.701135186965292645e-01 5.377786226604910347e+00 3.112039559735226835e-01 2.954763314039823840e-01 9.494620030765983376e-01 2.899972933637139927e-01 9.318560635147807858e-01 2.925697284859585801e-01 9.401221381351928530e-01
3.052835934350460768e+07 6.581406749932635636e-01 5.687216970123748494e-01 5.477644247655240051e+00 3.111033975954815567e-01 2.956280290616363771e-01 9.502565106859831578e-01 2.902900621608922593e-01 9.330983345233270221e-01 2.926763915662694560e-01 9.407688692195763647e-01
4.445992965052382648e+07 6.534409468587394354e-01 5.673400193975282058e-01 5.577847314729779349e+00 3.110033659638183900e-01 2.957729513056267523e-01 9.510281356248616591e-01 2.905705031149788953e-01 9.343001874416477781e-01 2.927771399381642881e-01 9.413954059012514808e-01
6.474915085635280609e+07 6.488404829899664383e-01 5.659683632253265095e-01 5.678387493772483197e+00 3.109038558084395998e-01 2.959113875488627032e-01 9.517777988935127720e-01 2.908391944135498841e-01 9.354634527040013303e-01 2.928722472901785223e-01 9.420026217707281324e-01
9.429732726914781332e+07 6.443358375653479575e-01 5.646066079344448374e-01 5.779257071079130448e+00 3.108048619369245813e-01 2.960436151528827442e-01 9.525063839347612804e-01 2.910966808873942657e-01 9.365898560057598354e-01 2.929619722005359916e-01 9.425913429243276687e-01
1.373297690008599758e+08 6.399237299348138341e-01 5.632546349843865485e-01 5.880448545137006100e+00 3.107063792330158614e-01 2.961698941518408068e-01 9.532147195784694826e-01 2.913434763020595342e-01 9.376810254789297305e-01 2.930465591195641761e-01 9.431623510368687402e-01
2.000000000000000298e+08 6.356010345778745352e-01 5.619123278121396226e-01 5.981954618878879693e+00 3.106084026551461652e-01 2.962904731120730717e-01 9.539035988058262028e-01 2.915800654676933834e-01 9.387384982994840810e-01 2.931262392790124349e-01 9.437163862062567521e-01

